Angular velocity of gravitational radiation from precessing binaries and the corotating frame

This paper defines an angular velocity for time-dependent functions on the sphere, and applies it to gravitational waveforms from compact binaries. Because it is geometrically meaningful and has a clear physical motivation, the angular velocity is uniquely useful in helping to solve an important---and largely ignored---problem in models of compact binaries: the inverse problem of deducing the physical parameters of a system from the gravitational waves alone. It is also used to define the corotating frame of the waveform. When decomposed in this frame, the waveform has no rotational dynamics and is therefore as slowly evolving as possible. The resulting simplifications lead to straightforward methods for accurately comparing waveforms and constructing hybrids. As formulated in this paper, the methods can be applied robustly to both precessing and nonprecessing waveforms, providing a clear, comprehensive, and consistent framework for waveform analysis. Explicit implementations of all these methods are provided in accompanying computer code.

==> anc/C++Example/Makefile <==
# NOTE: This Makefile calls ../Makefile.  If compilation is not
# working, check the options in ../Makefile also.

# The compiler needs to be able to find the GSL (GNU Scientific
# Library) headers and libraries.  The following paths are the most
# common places for these to be installed.  If compilation doesn't
# work, correct these paths.
INCFLAGS = -I/opt/local/include -I/usr/local/include
LIBFLAGS = -L/opt/local/lib -L/usr/local/lib

# Set compiler name and optimization flags here, if desired
C++ = g++
OPT = -O3 -Wall -fopenmp # Don't use -ffast-math
LINK_OPENMP = -lgomp

#############################################################################
## The following are pretty standard and probably won't need to be changed ##
#############################################################################

# Tell 'make' not to look for files with the following names
.PHONY : all clean allclean realclean sources

# Default target calls the targets listed here
all : sources main

# Call 'make cpp' in the directory above this one
sources :
	$(MAKE) -C .. cpp

# Compile main.cpp into an executable
main : sources main.cpp
	$(C++) $(OPT) -I.. $(INCFLAGS) $(LIBFLAGS) $(LINK_OPENMP) -lgsl -lgslcblas ../Utilities.o ../Quaternions.o ../Waveforms.o main.cpp -o main

# The following are just handy targets for removing compiled stuff
clean :
	-/bin/rm -f main
allclean : clean
	@$(MAKE) -C .. clean
realclean : allclean


==> anc/C++Example/main.cpp <==
#include "Errors.hpp"
#include "Utilities.hpp"
#include "Quaternions.hpp"
#include "Waveforms.hpp"
#include <cmath>
using namespace std;

// To build this program, change any necessary paths in the
// accompanying Makefile, and run 'make'.

// NOTE: This file is a simple example to demonstrate basic usage of a
// few GWFrames commands and direct compilation of the C++ code.  More
// extensive examples are given in the IPython notebook
// 'Documentation.ipynb'.

int main() {
  // Quaternion examples
  // ===================
  // A few random angles we will use below
  const double vartheta = 0.2;
  const double varphi = 0.4;
  const double alpha = 0.3;
  const double beta = 0.5;
  const double gamma = 0.7;
  // Construct some Quaternion objects
  GWFrames::Quaternion R1(vartheta, varphi); // Construct rotor from polar coordinates
  GWFrames::Quaternion R2(alpha, beta, gamma); // Construct rotor from Euler angles
  GWFrames::Quaternion Q(1.2, 3.4, 5.6, 7.8); // Some random Quaternion
  GWFrames::Quaternion R3 = Q.normalized(); // That Quaternion normalized
  // Construct basis vectors as Quaternion objects
  GWFrames::Quaternion x(0.0,1.0,0.0,0.0);
  GWFrames::Quaternion y(0.0,0.0,1.0,0.0);
  GWFrames::Quaternion z(0.0,0.0,0.0,1.0);
  // Print the Quaternions and show what they do
  cout << "\n\n\nQuaternion examples\n===================\n"
       << "x = " << x << "\n"
       << "y = " << y << "\n"
       << "z = " << z << "\n"
       << "\nR1 = " << R1 << " rotates the z basis vector to the polar coordinates (vartheta, varphi)=(" << vartheta << ", " << varphi << "):\n"
       << "R1 * z * R1.conjugate() = \n\t" << R1 * z * R1.conjugate() << "\n"
       << "[0, cos(varphi)*sin(vartheta), sin(varphi)*sin(vartheta), cos(vartheta)] = \n\t[0, "
       << cos(varphi)*sin(vartheta) << ", " << sin(varphi)*sin(vartheta) << ", " << cos(vartheta) << "]\n"
       << "\nR2 = " << R2 << " rotates any vector by Euler angles (alpha, beta, gamma)=(" << alpha << ", " << beta << ", " << gamma << "):\n"
       << "R2 * x * R2.conjugate() = " << R2 * x * R2.conjugate() << "\n"
       << "R2 * y * R2.conjugate() = " << R2 * y * R2.conjugate() << "\n"
       << "R2 * z * R2.conjugate() = " << R2 * z * R2.conjugate() << "\n"
       << "\nMany more uses for Quaternion objects are available.  See Quaternions.hpp or 'Documentation.ipynb' for more possibilities." << endl;
  
  
  
  // Waveform examples
  // =================
  cout << "\n\n\nWaveform examples\n=================\n";
  // Read a Waveform object
  const string InFileName = "../ExampleData/rMPsi4_HighlyPrecessing.dat";
  cout << "Reading Waveform object from '" << InFileName << "'" << endl;
  GWFrames::Waveform W1(InFileName, "MagArg");
  cout << "Finished!\n"
       << "W1.NTimes() = " << W1.NTimes()
       << "\nW1.NModes() = " << W1.NModes()
       << endl;
  // Make a copy of that object
  cout << "\nCopying W1 to W2" << endl;
  GWFrames::Waveform W2(W1);
  cout << "Finished!\n"
       << "W2.NTimes() = " << W2.NTimes()
       << "\nW2.NModes() = " << W2.NModes()
       << endl;
  // Transform W2 to the corotating frame
  vector<int> Lmodes(3);
  Lmodes[0] = 2;
  Lmodes[1] = 3;
  Lmodes[2] = 4;
  cout << "\nTransforming W2 to the corotating frame using modes with ell in {2,3,4}" << endl;
  W2.TransformToCorotatingFrame(Lmodes);
  cout << "Finished!\n";
  // Output the data to a file
  const string OutFileName = "rMPsi4_HighlyPrecessing_Corotating.dat";
  cout << "\nSaving W2 to '" << OutFileName << "'" << endl;
  W2.Output(OutFileName);
  cout << "Finished!\n" << endl;
  
  return 0;
}


==> anc/Doxyfile <==
# Doxyfile 1.8.3

# This file describes the settings to be used by the documentation system
# doxygen (www.doxygen.org) for a project.
#
# All text after a hash (#) is considered a comment and will be ignored.
# The format is:
#       TAG = value [value, ...]
# For lists items can also be appended using:
#       TAG += value [value, ...]
# Values that contain spaces should be placed between quotes (" ").

#---------------------------------------------------------------------------
# Project related configuration options
#---------------------------------------------------------------------------

# This tag specifies the encoding used for all characters in the config file
# that follow. The default is UTF-8 which is also the encoding used for all
# text before the first occurrence of this tag. Doxygen uses libiconv (or the
# iconv built into libc) for the transcoding. See
# http://www.gnu.org/software/libiconv for the list of possible encodings.

DOXYFILE_ENCODING      = UTF-8

# The PROJECT_NAME tag is a single word (or sequence of words) that should
# identify the project. Note that if you do not use Doxywizard you need
# to put quotes around the project name if it contains spaces.

PROJECT_NAME           = "GWFrames"

# The PROJECT_NUMBER tag can be used to enter a project or revision number.
# This could be handy for archiving the generated documentation or
# if some version control system is used.

PROJECT_NUMBER         =

# Using the PROJECT_BRIEF tag one can provide an optional one line description
# for a project that appears at the top of each page and should give viewer
# a quick idea about the purpose of the project. Keep the description short.

PROJECT_BRIEF          = "Code implementing methods in 'Angular velocity of gravitational radiation from precessing binaries and the corotating frame'"

# With the PROJECT_LOGO tag one can specify an logo or icon that is
# included in the documentation. The maximum height of the logo should not
# exceed 55 pixels and the maximum width should not exceed 200 pixels.
# Doxygen will copy the logo to the output directory.

PROJECT_LOGO           =

# The OUTPUT_DIRECTORY tag is used to specify the (relative or absolute)
# base path where the generated documentation will be put.
# If a relative path is entered, it will be relative to the location
# where doxygen was started. If left blank the current directory will be used.

OUTPUT_DIRECTORY       =

# If the CREATE_SUBDIRS tag is set to YES, then doxygen will create
# 4096 sub-directories (in 2 levels) under the output directory of each output
# format and will distribute the generated files over these directories.
# Enabling this option can be useful when feeding doxygen a huge amount of
# source files, where putting all generated files in the same directory would
# otherwise cause performance problems for the file system.

CREATE_SUBDIRS         = NO

# The OUTPUT_LANGUAGE tag is used to specify the language in which all
# documentation generated by doxygen is written. Doxygen will use this
# information to generate all constant output in the proper language.
# The default language is English, other supported languages are:
# Afrikaans, Arabic, Brazilian, Catalan, Chinese, Chinese-Traditional,
# Croatian, Czech, Danish, Dutch, Esperanto, Farsi, Finnish, French, German,
# Greek, Hungarian, Italian, Japanese, Japanese-en (Japanese with English
# messages), Korean, Korean-en, Lithuanian, Norwegian, Macedonian, Persian,
# Polish, Portuguese, Romanian, Russian, Serbian, Serbian-Cyrillic, Slovak,
# Slovene, Spanish, Swedish, Ukrainian, and Vietnamese.

OUTPUT_LANGUAGE        = English

# If the BRIEF_MEMBER_DESC tag is set to YES (the default) Doxygen will
# include brief member descriptions after the members that are listed in
# the file and class documentation (similar to JavaDoc).
# Set to NO to disable this.

BRIEF_MEMBER_DESC      = YES

# If the REPEAT_BRIEF tag is set to YES (the default) Doxygen will prepend
# the brief description of a member or function before the detailed description.
# Note: if both HIDE_UNDOC_MEMBERS and BRIEF_MEMBER_DESC are set to NO, the
# brief descriptions will be completely suppressed.

REPEAT_BRIEF           = YES

# This tag implements a quasi-intelligent brief description abbreviator
# that is used to form the text in various listings. Each string
# in this list, if found as the leading text of the brief description, will be
# stripped from the text and the result after processing the whole list, is
# used as the annotated text. Otherwise, the brief description is used as-is.
# If left blank, the following values are used ("$name" is automatically
# replaced with the name of the entity): "The $name class" "The $name widget"
# "The $name file" "is" "provides" "specifies" "contains"
# "represents" "a" "an" "the"

ABBREVIATE_BRIEF       =

# If the ALWAYS_DETAILED_SEC and REPEAT_BRIEF tags are both set to YES then
# Doxygen will generate a detailed section even if there is only a brief
# description.

ALWAYS_DETAILED_SEC    = NO

# If the INLINE_INHERITED_MEMB tag is set to YES, doxygen will show all
# inherited members of a class in the documentation of that class as if those
# members were ordinary class members. Constructors, destructors and assignment
# operators of the base classes will not be shown.

INLINE_INHERITED_MEMB  = NO

# If the FULL_PATH_NAMES tag is set to YES then Doxygen will prepend the full
# path before files name in the file list and in the header files. If set
# to NO the shortest path that makes the file name unique will be used.

FULL_PATH_NAMES        = YES

# If the FULL_PATH_NAMES tag is set to YES then the STRIP_FROM_PATH tag
# can be used to strip a user-defined part of the path. Stripping is
# only done if one of the specified strings matches the left-hand part of
# the path. The tag can be used to show relative paths in the file list.
# If left blank the directory from which doxygen is run is used as the
# path to strip. Note that you specify absolute paths here, but also
# relative paths, which will be relative from the directory where doxygen is
# started.

STRIP_FROM_PATH        =

# The STRIP_FROM_INC_PATH tag can be used to strip a user-defined part of
# the path mentioned in the documentation of a class, which tells
# the reader which header file to include in order to use a class.
# If left blank only the name of the header file containing the class
# definition is used. Otherwise one should specify the include paths that
# are normally passed to the compiler using the -I flag.

STRIP_FROM_INC_PATH    =

# If the SHORT_NAMES tag is set to YES, doxygen will generate much shorter
# (but less readable) file names. This can be useful if your file system
# doesn't support long names like on DOS, Mac, or CD-ROM.

SHORT_NAMES            = NO

# If the JAVADOC_AUTOBRIEF tag is set to YES then Doxygen
# will interpret the first line (until the first dot) of a JavaDoc-style
# comment as the brief description. If set to NO, the JavaDoc
# comments will behave just like regular Qt-style comments
# (thus requiring an explicit @brief command for a brief description.)

JAVADOC_AUTOBRIEF      = NO

# If the QT_AUTOBRIEF tag is set to YES then Doxygen will
# interpret the first line (until the first dot) of a Qt-style
# comment as the brief description. If set to NO, the comments
# will behave just like regular Qt-style comments (thus requiring
# an explicit \brief command for a brief description.)

QT_AUTOBRIEF           = NO

# The MULTILINE_CPP_IS_BRIEF tag can be set to YES to make Doxygen
# treat a multi-line C++ special comment block (i.e. a block of //! or ///
# comments) as a brief description. This used to be the default behaviour.
# The new default is to treat a multi-line C++ comment block as a detailed
# description. Set this tag to YES if you prefer the old behaviour instead.

MULTILINE_CPP_IS_BRIEF = NO

# If the INHERIT_DOCS tag is set to YES (the default) then an undocumented
# member inherits the documentation from any documented member that it
# re-implements.

INHERIT_DOCS           = YES

# If the SEPARATE_MEMBER_PAGES tag is set to YES, then doxygen will produce
# a new page for each member. If set to NO, the documentation of a member will
# be part of the file/class/namespace that contains it.

SEPARATE_MEMBER_PAGES  = NO

# The TAB_SIZE tag can be used to set the number of spaces in a tab.
# Doxygen uses this value to replace tabs by spaces in code fragments.

TAB_SIZE               = 4

# This tag can be used to specify a number of aliases that acts
# as commands in the documentation. An alias has the form "name=value".
# For example adding "sideeffect=\par Side Effects:\n" will allow you to
# put the command \sideeffect (or @sideeffect) in the documentation, which
# will result in a user-defined paragraph with heading "Side Effects:".
# You can put \n's in the value part of an alias to insert newlines.

ALIASES                =

# This tag can be used to specify a number of word-keyword mappings (TCL only).
# A mapping has the form "name=value". For example adding
# "class=itcl::class" will allow you to use the command class in the
# itcl::class meaning.

TCL_SUBST              =

# Set the OPTIMIZE_OUTPUT_FOR_C tag to YES if your project consists of C
# sources only. Doxygen will then generate output that is more tailored for C.
# For instance, some of the names that are used will be different. The list
# of all members will be omitted, etc.

OPTIMIZE_OUTPUT_FOR_C  = NO

# Set the OPTIMIZE_OUTPUT_JAVA tag to YES if your project consists of Java
# sources only. Doxygen will then generate output that is more tailored for
# Java. For instance, namespaces will be presented as packages, qualified
# scopes will look different, etc.

OPTIMIZE_OUTPUT_JAVA   = NO

# Set the OPTIMIZE_FOR_FORTRAN tag to YES if your project consists of Fortran
# sources only. Doxygen will then generate output that is more tailored for
# Fortran.

OPTIMIZE_FOR_FORTRAN   = NO

# Set the OPTIMIZE_OUTPUT_VHDL tag to YES if your project consists of VHDL
# sources. Doxygen will then generate output that is tailored for
# VHDL.

OPTIMIZE_OUTPUT_VHDL   = NO

# Doxygen selects the parser to use depending on the extension of the files it
# parses. With this tag you can assign which parser to use for a given
# extension. Doxygen has a built-in mapping, but you can override or extend it
# using this tag. The format is ext=language, where ext is a file extension,
# and language is one of the parsers supported by doxygen: IDL, Java,
# Javascript, CSharp, C, C++, D, PHP, Objective-C, Python, Fortran, VHDL, C,
# C++. For instance to make doxygen treat .inc files as Fortran files (default
# is PHP), and .f files as C (default is Fortran), use: inc=Fortran f=C. Note
# that for custom extensions you also need to set FILE_PATTERNS otherwise the
# files are not read by doxygen.

EXTENSION_MAPPING      =

# If MARKDOWN_SUPPORT is enabled (the default) then doxygen pre-processes all
# comments according to the Markdown format, which allows for more readable
# documentation. See http://daringfireball.net/projects/markdown/ for details.
# The output of markdown processing is further processed by doxygen, so you
# can mix doxygen, HTML, and XML commands with Markdown formatting.
# Disable only in case of backward compatibilities issues.

MARKDOWN_SUPPORT       = YES

# When enabled doxygen tries to link words that correspond to documented classes,
# or namespaces to their corresponding documentation. Such a link can be
# prevented in individual cases by by putting a % sign in front of the word or
# globally by setting AUTOLINK_SUPPORT to NO.

AUTOLINK_SUPPORT       = YES

# If you use STL classes (i.e. std::string, std::vector, etc.) but do not want
# to include (a tag file for) the STL sources as input, then you should
# set this tag to YES in order to let doxygen match functions declarations and
# definitions whose arguments contain STL classes (e.g. func(std::string); v.s.
# func(std::string) {}). This also makes the inheritance and collaboration
# diagrams that involve STL classes more complete and accurate.

BUILTIN_STL_SUPPORT    = NO

# If you use Microsoft's C++/CLI language, you should set this option to YES to
# enable parsing support.

CPP_CLI_SUPPORT        = NO

# Set the SIP_SUPPORT tag to YES if your project consists of sip sources only.
# Doxygen will parse them like normal C++ but will assume all classes use public
# instead of private inheritance when no explicit protection keyword is present.

SIP_SUPPORT            = NO

# For Microsoft's IDL there are propget and propput attributes to indicate
# getter and setter methods for a property. Setting this option to YES (the
# default) will make doxygen replace the get and set methods by a property in
# the documentation. This will only work if the methods are indeed getting or
# setting a simple type. If this is not the case, or you want to show the
# methods anyway, you should set this option to NO.

IDL_PROPERTY_SUPPORT   = YES

# If member grouping is used in the documentation and the DISTRIBUTE_GROUP_DOC
# tag is set to YES, then doxygen will reuse the documentation of the first
# member in the group (if any) for the other members of the group. By default
# all members of a group must be documented explicitly.

DISTRIBUTE_GROUP_DOC   = NO

# Set the SUBGROUPING tag to YES (the default) to allow class member groups of
# the same type (for instance a group of public functions) to be put as a
# subgroup of that type (e.g. under the Public Functions section). Set it to
# NO to prevent subgrouping. Alternatively, this can be done per class using
# the \nosubgrouping command.

SUBGROUPING            = YES

# When the INLINE_GROUPED_CLASSES tag is set to YES, classes, structs and
# unions are shown inside the group in which they are included (e.g. using
# @ingroup) instead of on a separate page (for HTML and Man pages) or
# section (for LaTeX and RTF).

INLINE_GROUPED_CLASSES = NO

# When the INLINE_SIMPLE_STRUCTS tag is set to YES, structs, classes, and
# unions with only public data fields will be shown inline in the documentation
# of the scope in which they are defined (i.e. file, namespace, or group
# documentation), provided this scope is documented. If set to NO (the default),
# structs, classes, and unions are shown on a separate page (for HTML and Man
# pages) or section (for LaTeX and RTF).

INLINE_SIMPLE_STRUCTS  = NO

# When TYPEDEF_HIDES_STRUCT is enabled, a typedef of a struct, union, or enum
# is documented as struct, union, or enum with the name of the typedef. So
# typedef struct TypeS {} TypeT, will appear in the documentation as a struct
# with name TypeT. When disabled the typedef will appear as a member of a file,
# namespace, or class. And the struct will be named TypeS. This can typically
# be useful for C code in case the coding convention dictates that all compound
# types are typedef'ed and only the typedef is referenced, never the tag name.

TYPEDEF_HIDES_STRUCT   = NO

# The SYMBOL_CACHE_SIZE determines the size of the internal cache use to
# determine which symbols to keep in memory and which to flush to disk.
# When the cache is full, less often used symbols will be written to disk.
# For small to medium size projects (<1000 input files) the default value is
# probably good enough. For larger projects a too small cache size can cause
# doxygen to be busy swapping symbols to and from disk most of the time
# causing a significant performance penalty.
# If the system has enough physical memory increasing the cache will improve the
# performance by keeping more symbols in memory. Note that the value works on
# a logarithmic scale so increasing the size by one will roughly double the
# memory usage. The cache size is given by this formula:
# 2^(16+SYMBOL_CACHE_SIZE). The valid range is 0..9, the default is 0,
# corresponding to a cache size of 2^16 = 65536 symbols.

SYMBOL_CACHE_SIZE      = 0

# Similar to the SYMBOL_CACHE_SIZE the size of the symbol lookup cache can be
# set using LOOKUP_CACHE_SIZE. This cache is used to resolve symbols given
# their name and scope. Since this can be an expensive process and often the
# same symbol appear multiple times in the code, doxygen keeps a cache of
# pre-resolved symbols. If the cache is too small doxygen will become slower.
# If the cache is too large, memory is wasted. The cache size is given by this
# formula: 2^(16+LOOKUP_CACHE_SIZE). The valid range is 0..9, the default is 0,
# corresponding to a cache size of 2^16 = 65536 symbols.

LOOKUP_CACHE_SIZE      = 0

#---------------------------------------------------------------------------
# Build related configuration options
#---------------------------------------------------------------------------

# If the EXTRACT_ALL tag is set to YES doxygen will assume all entities in
# documentation are documented, even if no documentation was available.
# Private class members and static file members will be hidden unless
# the EXTRACT_PRIVATE and EXTRACT_STATIC tags are set to YES

EXTRACT_ALL            = NO

# If the EXTRACT_PRIVATE tag is set to YES all private members of a class
# will be included in the documentation.

EXTRACT_PRIVATE        = NO

# If the EXTRACT_PACKAGE tag is set to YES all members with package or internal
# scope will be included in the documentation.

EXTRACT_PACKAGE        = NO

# If the EXTRACT_STATIC tag is set to YES all static members of a file
# will be included in the documentation.

EXTRACT_STATIC         = NO

# If the EXTRACT_LOCAL_CLASSES tag is set to YES classes (and structs)
# defined locally in source files will be included in the documentation.
# If set to NO only classes defined in header files are included.

EXTRACT_LOCAL_CLASSES  = YES

# This flag is only useful for Objective-C code. When set to YES local
# methods, which are defined in the implementation section but not in
# the interface are included in the documentation.
# If set to NO (the default) only methods in the interface are included.

EXTRACT_LOCAL_METHODS  = NO

# If this flag is set to YES, the members of anonymous namespaces will be
# extracted and appear in the documentation as a namespace called
# 'anonymous_namespace{file}', where file will be replaced with the base
# name of the file that contains the anonymous namespace. By default
# anonymous namespaces are hidden.

EXTRACT_ANON_NSPACES   = NO

# If the HIDE_UNDOC_MEMBERS tag is set to YES, Doxygen will hide all
# undocumented members of documented classes, files or namespaces.
# If set to NO (the default) these members will be included in the
# various overviews, but no documentation section is generated.
# This option has no effect if EXTRACT_ALL is enabled.

HIDE_UNDOC_MEMBERS     = NO

# If the HIDE_UNDOC_CLASSES tag is set to YES, Doxygen will hide all
# undocumented classes that are normally visible in the class hierarchy.
# If set to NO (the default) these classes will be included in the various
# overviews. This option has no effect if EXTRACT_ALL is enabled.

HIDE_UNDOC_CLASSES     = NO

# If the HIDE_FRIEND_COMPOUNDS tag is set to YES, Doxygen will hide all
# friend (class|struct|union) declarations.
# If set to NO (the default) these declarations will be included in the
# documentation.

HIDE_FRIEND_COMPOUNDS  = NO

# If the HIDE_IN_BODY_DOCS tag is set to YES, Doxygen will hide any
# documentation blocks found inside the body of a function.
# If set to NO (the default) these blocks will be appended to the
# function's detailed documentation block.

HIDE_IN_BODY_DOCS      = NO

# The INTERNAL_DOCS tag determines if documentation
# that is typed after a \internal command is included. If the tag is set
# to NO (the default) then the documentation will be excluded.
# Set it to YES to include the internal documentation.

INTERNAL_DOCS          = NO

# If the CASE_SENSE_NAMES tag is set to NO then Doxygen will only generate
# file names in lower-case letters. If set to YES upper-case letters are also
# allowed. This is useful if you have classes or files whose names only differ
# in case and if your file system supports case sensitive file names. Windows
# and Mac users are advised to set this option to NO.

CASE_SENSE_NAMES       = NO

# If the HIDE_SCOPE_NAMES tag is set to NO (the default) then Doxygen
# will show members with their full class and namespace scopes in the
# documentation. If set to YES the scope will be hidden.

HIDE_SCOPE_NAMES       = NO

# If the SHOW_INCLUDE_FILES tag is set to YES (the default) then Doxygen
# will put a list of the files that are included by a file in the documentation
# of that file.

SHOW_INCLUDE_FILES     = YES

# If the FORCE_LOCAL_INCLUDES tag is set to YES then Doxygen
# will list include files with double quotes in the documentation
# rather than with sharp brackets.

FORCE_LOCAL_INCLUDES   = NO

# If the INLINE_INFO tag is set to YES (the default) then a tag [inline]
# is inserted in the documentation for inline members.

INLINE_INFO            = YES

# If the SORT_MEMBER_DOCS tag is set to YES (the default) then doxygen
# will sort the (detailed) documentation of file and class members
# alphabetically by member name. If set to NO the members will appear in
# declaration order.

SORT_MEMBER_DOCS       = YES

# If the SORT_BRIEF_DOCS tag is set to YES then doxygen will sort the
# brief documentation of file, namespace and class members alphabetically
# by member name. If set to NO (the default) the members will appear in
# declaration order.

SORT_BRIEF_DOCS        = NO

# If the SORT_MEMBERS_CTORS_1ST tag is set to YES then doxygen
# will sort the (brief and detailed) documentation of class members so that
# constructors and destructors are listed first. If set to NO (the default)
# the constructors will appear in the respective orders defined by
# SORT_MEMBER_DOCS and SORT_BRIEF_DOCS.
# This tag will be ignored for brief docs if SORT_BRIEF_DOCS is set to NO
# and ignored for detailed docs if SORT_MEMBER_DOCS is set to NO.

SORT_MEMBERS_CTORS_1ST = NO

# If the SORT_GROUP_NAMES tag is set to YES then doxygen will sort the
# hierarchy of group names into alphabetical order. If set to NO (the default)
# the group names will appear in their defined order.

SORT_GROUP_NAMES       = NO

# If the SORT_BY_SCOPE_NAME tag is set to YES, the class list will be
# sorted by fully-qualified names, including namespaces. If set to
# NO (the default), the class list will be sorted only by class name,
# not including the namespace part.
# Note: This option is not very useful if HIDE_SCOPE_NAMES is set to YES.
# Note: This option applies only to the class list, not to the
# alphabetical list.

SORT_BY_SCOPE_NAME     = NO

# If the STRICT_PROTO_MATCHING option is enabled and doxygen fails to
# do proper type resolution of all parameters of a function it will reject a
# match between the prototype and the implementation of a member function even
# if there is only one candidate or it is obvious which candidate to choose
# by doing a simple string match. By disabling STRICT_PROTO_MATCHING doxygen
# will still accept a match between prototype and implementation in such cases.

STRICT_PROTO_MATCHING  = NO

# The GENERATE_TODOLIST tag can be used to enable (YES) or
# disable (NO) the todo list. This list is created by putting \todo
# commands in the documentation.

GENERATE_TODOLIST      = YES

# The GENERATE_TESTLIST tag can be used to enable (YES) or
# disable (NO) the test list. This list is created by putting \test
# commands in the documentation.

GENERATE_TESTLIST      = YES

# The GENERATE_BUGLIST tag can be used to enable (YES) or
# disable (NO) the bug list. This list is created by putting \bug
# commands in the documentation.

GENERATE_BUGLIST       = YES

# The GENERATE_DEPRECATEDLIST tag can be used to enable (YES) or
# disable (NO) the deprecated list. This list is created by putting
# \deprecated commands in the documentation.

GENERATE_DEPRECATEDLIST= YES

# The ENABLED_SECTIONS tag can be used to enable conditional
# documentation sections, marked by \if section-label ... \endif
# and \cond section-label ... \endcond blocks.

ENABLED_SECTIONS       =

# The MAX_INITIALIZER_LINES tag determines the maximum number of lines
# the initial value of a variable or macro consists of for it to appear in
# the documentation. If the initializer consists of more lines than specified
# here it will be hidden. Use a value of 0 to hide initializers completely.
# The appearance of the initializer of individual variables and macros in the
# documentation can be controlled using \showinitializer or \hideinitializer
# command in the documentation regardless of this setting.

MAX_INITIALIZER_LINES  = 30

# Set the SHOW_USED_FILES tag to NO to disable the list of files generated
# at the bottom of the documentation of classes and structs. If set to YES the
# list will mention the files that were used to generate the documentation.

SHOW_USED_FILES        = YES

# Set the SHOW_FILES tag to NO to disable the generation of the Files page.
# This will remove the Files entry from the Quick Index and from the
# Folder Tree View (if specified). The default is YES.

SHOW_FILES             = YES

# Set the SHOW_NAMESPACES tag to NO to disable the generation of the
# Namespaces page.
# This will remove the Namespaces entry from the Quick Index
# and from the Folder Tree View (if specified). The default is YES.

SHOW_NAMESPACES        = YES

# The FILE_VERSION_FILTER tag can be used to specify a program or script that
# doxygen should invoke to get the current version for each file (typically from
# the version control system). Doxygen will invoke the program by executing (via
# popen()) the command <command> <input-file>, where <command> is the value of
# the FILE_VERSION_FILTER tag, and <input-file> is the name of an input file
# provided by doxygen. Whatever the program writes to standard output
# is used as the file version. See the manual for examples.

FILE_VERSION_FILTER    =

# The LAYOUT_FILE tag can be used to specify a layout file which will be parsed
# by doxygen. The layout file controls the global structure of the generated
# output files in an output format independent way. To create the layout file
# that represents doxygen's defaults, run doxygen with the -l option.
# You can optionally specify a file name after the option, if omitted
# DoxygenLayout.xml will be used as the name of the layout file.

LAYOUT_FILE            =

# The CITE_BIB_FILES tag can be used to specify one or more bib files
# containing the references data. This must be a list of .bib files. The
# .bib extension is automatically appended if omitted. Using this command
# requires the bibtex tool to be installed. See also
# http://en.wikipedia.org/wiki/BibTeX for more info. For LaTeX the style
# of the bibliography can be controlled using LATEX_BIB_STYLE. To use this
# feature you need bibtex and perl available in the search path. Do not use
# file names with spaces, bibtex cannot handle them.

CITE_BIB_FILES         =

#---------------------------------------------------------------------------
# configuration options related to warning and progress messages
#---------------------------------------------------------------------------

# The QUIET tag can be used to turn on/off the messages that are generated
# by doxygen. Possible values are YES and NO. If left blank NO is used.

##QUIET                  = NO
QUIET                  = YES

# The WARNINGS tag can be used to turn on/off the warning messages that are
# generated by doxygen. Possible values are YES and NO. If left blank
# NO is used.

WARNINGS               = YES

# If WARN_IF_UNDOCUMENTED is set to YES, then doxygen will generate warnings
# for undocumented members. If EXTRACT_ALL is set to YES then this flag will
# automatically be disabled.

##WARN_IF_UNDOCUMENTED   = YES
WARN_IF_UNDOCUMENTED   = NO

# If WARN_IF_DOC_ERROR is set to YES, doxygen will generate warnings for
# potential errors in the documentation, such as not documenting some
# parameters in a documented function, or documenting parameters that
# don't exist or using markup commands wrongly.

WARN_IF_DOC_ERROR      = YES

# The WARN_NO_PARAMDOC option can be enabled to get warnings for
# functions that are documented, but have no documentation for their parameters
# or return value. If set to NO (the default) doxygen will only warn about
# wrong or incomplete parameter documentation, but not about the absence of
# documentation.

WARN_NO_PARAMDOC       = NO

# The WARN_FORMAT tag determines the format of the warning messages that
# doxygen can produce. The string should contain the $file, $line, and $text
# tags, which will be replaced by the file and line number from which the
# warning originated and the warning text. Optionally the format may contain
# $version, which will be replaced by the version of the file (if it could
# be obtained via FILE_VERSION_FILTER)

WARN_FORMAT            = "$file:$line: $text"

# The WARN_LOGFILE tag can be used to specify a file to which warning
# and error messages should be written. If left blank the output is written
# to stderr.

WARN_LOGFILE           =

#---------------------------------------------------------------------------
# configuration options related to the input files
#---------------------------------------------------------------------------

# The INPUT tag can be used to specify the files and/or directories that contain
# documented source files. You may enter file names like "myfile.cpp" or
# directories like "/usr/src/myproject". Separate the files or directories
# with spaces.

INPUT                  =

# This tag can be used to specify the character encoding of the source files
# that doxygen parses. Internally doxygen uses the UTF-8 encoding, which is
# also the default input encoding. Doxygen uses libiconv (or the iconv built
# into libc) for the transcoding. See http://www.gnu.org/software/libiconv for
# the list of possible encodings.

INPUT_ENCODING         = UTF-8

# If the value of the INPUT tag contains directories, you can use the
# FILE_PATTERNS tag to specify one or more wildcard pattern (like *.cpp
# and *.h) to filter out the source-files in the directories. If left
# blank the following patterns are tested:
# *.c *.cc *.cxx *.cpp *.c++ *.d *.java *.ii *.ixx *.ipp *.i++ *.inl *.h *.hh
# *.hxx *.hpp *.h++ *.idl *.odl *.cs *.php *.php3 *.inc *.m *.mm *.dox *.py
# *.f90 *.f *.for *.vhd *.vhdl

FILE_PATTERNS          =

# The RECURSIVE tag can be used to turn specify whether or not subdirectories
# should be searched for input files as well. Possible values are YES and NO.
# If left blank NO is used.

RECURSIVE              = NO

# The EXCLUDE tag can be used to specify files and/or directories that should be
# excluded from the INPUT source files. This way you can easily exclude a
# subdirectory from a directory tree whose root is specified with the INPUT tag.
# Note that relative paths are relative to the directory from which doxygen is
# run.

EXCLUDE                = GWFrames_wrap.cpp

# The EXCLUDE_SYMLINKS tag can be used to select whether or not files or
# directories that are symbolic links (a Unix file system feature) are excluded
# from the input.

EXCLUDE_SYMLINKS       = NO

# If the value of the INPUT tag contains directories, you can use the
# EXCLUDE_PATTERNS tag to specify one or more wildcard patterns to exclude
# certain files from those directories. Note that the wildcards are matched
# against the file with absolute path, so to exclude all test directories
# for example use the pattern */test/*

EXCLUDE_PATTERNS       = *.py

# The EXCLUDE_SYMBOLS tag can be used to specify one or more symbol names
# (namespaces, classes, functions, etc.) that should be excluded from the
# output. The symbol name can be a fully qualified name, a word, or if the
# wildcard * is used, a substring. Examples: ANamespace, AClass,
# AClass::ANamespace, ANamespace::*Test

EXCLUDE_SYMBOLS        =

# The EXAMPLE_PATH tag can be used to specify one or more files or
# directories that contain example code fragments that are included (see
# the \include command).

EXAMPLE_PATH           =

# If the value of the EXAMPLE_PATH tag contains directories, you can use the
# EXAMPLE_PATTERNS tag to specify one or more wildcard pattern (like *.cpp
# and *.h) to filter out the source-files in the directories. If left
# blank all files are included.

EXAMPLE_PATTERNS       =

# If the EXAMPLE_RECURSIVE tag is set to YES then subdirectories will be
# searched for input files to be used with the \include or \dontinclude
# commands irrespective of the value of the RECURSIVE tag.
# Possible values are YES and NO. If left blank NO is used.

EXAMPLE_RECURSIVE      = NO

# The IMAGE_PATH tag can be used to specify one or more files or
# directories that contain image that are included in the documentation (see
# the \image command).

IMAGE_PATH             =

# The INPUT_FILTER tag can be used to specify a program that doxygen should
# invoke to filter for each input file. Doxygen will invoke the filter program
# by executing (via popen()) the command <filter> <input-file>, where <filter>
# is the value of the INPUT_FILTER tag, and <input-file> is the name of an
# input file. Doxygen will then use the output that the filter program writes
# to standard output.
# If FILTER_PATTERNS is specified, this tag will be
# ignored.

INPUT_FILTER           =

# The FILTER_PATTERNS tag can be used to specify filters on a per file pattern
# basis.
# Doxygen will compare the file name with each pattern and apply the
# filter if there is a match.
# The filters are a list of the form:
# pattern=filter (like *.cpp=my_cpp_filter). See INPUT_FILTER for further
# info on how filters are used. If FILTER_PATTERNS is empty or if
# non of the patterns match the file name, INPUT_FILTER is applied.

FILTER_PATTERNS        =

# If the FILTER_SOURCE_FILES tag is set to YES, the input filter (if set using
# INPUT_FILTER) will be used to filter the input files when producing source
# files to browse (i.e. when SOURCE_BROWSER is set to YES).

FILTER_SOURCE_FILES    = NO

# The FILTER_SOURCE_PATTERNS tag can be used to specify source filters per file
# pattern. A pattern will override the setting for FILTER_PATTERN (if any)
# and it is also possible to disable source filtering for a specific pattern
# using *.ext= (so without naming a filter). This option only has effect when
# FILTER_SOURCE_FILES is enabled.

FILTER_SOURCE_PATTERNS =

# If the USE_MD_FILE_AS_MAINPAGE tag refers to the name of a markdown file that
# is part of the input, its contents will be placed on the main page (index.html).
# This can be useful if you have a project on for instance GitHub and want reuse
# the introduction page also for the doxygen output.

USE_MDFILE_AS_MAINPAGE =

#---------------------------------------------------------------------------
# configuration options related to source browsing
#---------------------------------------------------------------------------

# If the SOURCE_BROWSER tag is set to YES then a list of source files will
# be generated. Documented entities will be cross-referenced with these sources.
# Note: To get rid of all source code in the generated output, make sure also
# VERBATIM_HEADERS is set to NO.

SOURCE_BROWSER         = NO

# Setting the INLINE_SOURCES tag to YES will include the body
# of functions and classes directly in the documentation.

INLINE_SOURCES         = NO

# Setting the STRIP_CODE_COMMENTS tag to YES (the default) will instruct
# doxygen to hide any special comment blocks from generated source code
# fragments. Normal C, C++ and Fortran comments will always remain visible.

STRIP_CODE_COMMENTS    = YES

# If the REFERENCED_BY_RELATION tag is set to YES
# then for each documented function all documented
# functions referencing it will be listed.

REFERENCED_BY_RELATION = NO

# If the REFERENCES_RELATION tag is set to YES
# then for each documented function all documented entities
# called/used by that function will be listed.

REFERENCES_RELATION    = NO

# If the REFERENCES_LINK_SOURCE tag is set to YES (the default)
# and SOURCE_BROWSER tag is set to YES, then the hyperlinks from
# functions in REFERENCES_RELATION and REFERENCED_BY_RELATION lists will
# link to the source code.
# Otherwise they will link to the documentation.

REFERENCES_LINK_SOURCE = YES

# If the USE_HTAGS tag is set to YES then the references to source code
# will point to the HTML generated by the htags(1) tool instead of doxygen
# built-in source browser. The htags tool is part of GNU's global source
# tagging system (see http://www.gnu.org/software/global/global.html). You
# will need version 4.8.6 or higher.

USE_HTAGS              = NO

# If the VERBATIM_HEADERS tag is set to YES (the default) then Doxygen
# will generate a verbatim copy of the header file for each class for
# which an include is specified. Set to NO to disable this.

VERBATIM_HEADERS       = YES

#---------------------------------------------------------------------------
# configuration options related to the alphabetical class index
#---------------------------------------------------------------------------

# If the ALPHABETICAL_INDEX tag is set to YES, an alphabetical index
# of all compounds will be generated. Enable this if the project
# contains a lot of classes, structs, unions or interfaces.

ALPHABETICAL_INDEX     = YES

# If the alphabetical index is enabled (see ALPHABETICAL_INDEX) then
# the COLS_IN_ALPHA_INDEX tag can be used to specify the number of columns
# in which this list will be split (can be a number in the range [1..20])

COLS_IN_ALPHA_INDEX    = 5

# In case all classes in a project start with a common prefix, all
# classes will be put under the same header in the alphabetical index.
# The IGNORE_PREFIX tag can be used to specify one or more prefixes that
# should be ignored while generating the index headers.

IGNORE_PREFIX          =

#---------------------------------------------------------------------------
# configuration options related to the HTML output
#---------------------------------------------------------------------------

# If the GENERATE_HTML tag is set to YES (the default) Doxygen will
# generate HTML output.

GENERATE_HTML          = YES

# The HTML_OUTPUT tag is used to specify where the HTML docs will be put.
# If a relative path is entered the value of OUTPUT_DIRECTORY will be
# put in front of it. If left blank `html' will be used as the default path.

HTML_OUTPUT            = html

# The HTML_FILE_EXTENSION tag can be used to specify the file extension for
# each generated HTML page (for example: .htm,.php,.asp). If it is left blank
# doxygen will generate files with .html extension.

HTML_FILE_EXTENSION    = .html

# The HTML_HEADER tag can be used to specify a personal HTML header for
# each generated HTML page. If it is left blank doxygen will generate a
# standard header. Note that when using a custom header you are responsible
#  for the proper inclusion of any scripts and style sheets that doxygen
# needs, which is dependent on the configuration options used.
# It is advised to generate a default header using "doxygen -w html
# header.html footer.html stylesheet.css YourConfigFile" and then modify
# that header. Note that the header is subject to change so you typically
# have to redo this when upgrading to a newer version of doxygen or when
# changing the value of configuration settings such as GENERATE_TREEVIEW!

HTML_HEADER            =

# The HTML_FOOTER tag can be used to specify a personal HTML footer for
# each generated HTML page. If it is left blank doxygen will generate a
# standard footer.

HTML_FOOTER            =

# The HTML_STYLESHEET tag can be used to specify a user-defined cascading
# style sheet that is used by each HTML page. It can be used to
# fine-tune the look of the HTML output. If left blank doxygen will
# generate a default style sheet. Note that it is recommended to use
# HTML_EXTRA_STYLESHEET instead of this one, as it is more robust and this
# tag will in the future become obsolete.

HTML_STYLESHEET        =

# The HTML_EXTRA_STYLESHEET tag can be used to specify an additional
# user-defined cascading style sheet that is included after the standard
# style sheets created by doxygen. Using this option one can overrule
# certain style aspects. This is preferred over using HTML_STYLESHEET
# since it does not replace the standard style sheet and is therefor more
# robust against future updates. Doxygen will copy the style sheet file to
# the output directory.

HTML_EXTRA_STYLESHEET  =

# The HTML_EXTRA_FILES tag can be used to specify one or more extra images or
# other source files which should be copied to the HTML output directory. Note
# that these files will be copied to the base HTML output directory. Use the
# $relpath$ marker in the HTML_HEADER and/or HTML_FOOTER files to load these
# files. In the HTML_STYLESHEET file, use the file name only. Also note that
# the files will be copied as-is; there are no commands or markers available.

HTML_EXTRA_FILES       =

# The HTML_COLORSTYLE_HUE tag controls the color of the HTML output.
# Doxygen will adjust the colors in the style sheet and background images
# according to this color. Hue is specified as an angle on a colorwheel,
# see http://en.wikipedia.org/wiki/Hue for more information.
# For instance the value 0 represents red, 60 is yellow, 120 is green,
# 180 is cyan, 240 is blue, 300 purple, and 360 is red again.
# The allowed range is 0 to 359.

HTML_COLORSTYLE_HUE    = 220

# The HTML_COLORSTYLE_SAT tag controls the purity (or saturation) of
# the colors in the HTML output. For a value of 0 the output will use
# grayscales only. A value of 255 will produce the most vivid colors.

HTML_COLORSTYLE_SAT    = 100

# The HTML_COLORSTYLE_GAMMA tag controls the gamma correction applied to
# the luminance component of the colors in the HTML output. Values below
# 100 gradually make the output lighter, whereas values above 100 make
# the output darker. The value divided by 100 is the actual gamma applied,
# so 80 represents a gamma of 0.8, The value 220 represents a gamma of 2.2,
# and 100 does not change the gamma.

HTML_COLORSTYLE_GAMMA  = 80

# If the HTML_TIMESTAMP tag is set to YES then the footer of each generated HTML
# page will contain the date and time when the page was generated. Setting
# this to NO can help when comparing the output of multiple runs.

HTML_TIMESTAMP         = YES

# If the HTML_DYNAMIC_SECTIONS tag is set to YES then the generated HTML
# documentation will contain sections that can be hidden and shown after the
# page has loaded.

HTML_DYNAMIC_SECTIONS  = NO

# With HTML_INDEX_NUM_ENTRIES one can control the preferred number of
# entries shown in the various tree structured indices initially; the user
# can expand and collapse entries dynamically later on. Doxygen will expand
# the tree to such a level that at most the specified number of entries are
# visible (unless a fully collapsed tree already exceeds this amount).
# So setting the number of entries 1 will produce a full collapsed tree by
# default. 0 is a special value representing an infinite number of entries
# and will result in a full expanded tree by default.

HTML_INDEX_NUM_ENTRIES = 100

# If the GENERATE_DOCSET tag is set to YES, additional index files
# will be generated that can be used as input for Apple's Xcode 3
# integrated development environment, introduced with OSX 10.5 (Leopard).
# To create a documentation set, doxygen will generate a Makefile in the
# HTML output directory. Running make will produce the docset in that
# directory and running "make install" will install the docset in
# ~/Library/Developer/Shared/Documentation/DocSets so that Xcode will find
# it at startup.
# See http://developer.apple.com/tools/creatingdocsetswithdoxygen.html
# for more information.

GENERATE_DOCSET        = NO

# When GENERATE_DOCSET tag is set to YES, this tag determines the name of the
# feed. A documentation feed provides an umbrella under which multiple
# documentation sets from a single provider (such as a company or product suite)
# can be grouped.

DOCSET_FEEDNAME        = "Doxygen generated docs"

# When GENERATE_DOCSET tag is set to YES, this tag specifies a string that
# should uniquely identify the documentation set bundle. This should be a
# reverse domain-name style string, e.g. com.mycompany.MyDocSet. Doxygen
# will append .docset to the name.

DOCSET_BUNDLE_ID       = org.doxygen.Project

# When GENERATE_PUBLISHER_ID tag specifies a string that should uniquely
# identify the documentation publisher. This should be a reverse domain-name
# style string, e.g. com.mycompany.MyDocSet.documentation.

DOCSET_PUBLISHER_ID    = org.doxygen.Publisher

# The GENERATE_PUBLISHER_NAME tag identifies the documentation publisher.

DOCSET_PUBLISHER_NAME  = Publisher

# If the GENERATE_HTMLHELP tag is set to YES, additional index files
# will be generated that can be used as input for tools like the
# Microsoft HTML help workshop to generate a compiled HTML help file (.chm)
# of the generated HTML documentation.

GENERATE_HTMLHELP      = NO

# If the GENERATE_HTMLHELP tag is set to YES, the CHM_FILE tag can
# be used to specify the file name of the resulting .chm file. You
# can add a path in front of the file if the result should not be
# written to the html output directory.

CHM_FILE               =

# If the GENERATE_HTMLHELP tag is set to YES, the HHC_LOCATION tag can
# be used to specify the location (absolute path including file name) of
# the HTML help compiler (hhc.exe). If non-empty doxygen will try to run
# the HTML help compiler on the generated index.hhp.

HHC_LOCATION           =

# If the GENERATE_HTMLHELP tag is set to YES, the GENERATE_CHI flag
# controls if a separate .chi index file is generated (YES) or that
# it should be included in the master .chm file (NO).

GENERATE_CHI           = NO

# If the GENERATE_HTMLHELP tag is set to YES, the CHM_INDEX_ENCODING
# is used to encode HtmlHelp index (hhk), content (hhc) and project file
# content.

CHM_INDEX_ENCODING     =

# If the GENERATE_HTMLHELP tag is set to YES, the BINARY_TOC flag
# controls whether a binary table of contents is generated (YES) or a
# normal table of contents (NO) in the .chm file.

BINARY_TOC             = NO

# The TOC_EXPAND flag can be set to YES to add extra items for group members
# to the contents of the HTML help documentation and to the tree view.

TOC_EXPAND             = NO

# If the GENERATE_QHP tag is set to YES and both QHP_NAMESPACE and
# QHP_VIRTUAL_FOLDER are set, an additional index file will be generated
# that can be used as input for Qt's qhelpgenerator to generate a
# Qt Compressed Help (.qch) of the generated HTML documentation.

GENERATE_QHP           = NO

# If the QHG_LOCATION tag is specified, the QCH_FILE tag can
# be used to specify the file name of the resulting .qch file.
# The path specified is relative to the HTML output folder.

QCH_FILE               =

# The QHP_NAMESPACE tag specifies the namespace to use when generating
# Qt Help Project output. For more information please see
# http://doc.trolltech.com/qthelpproject.html#namespace

QHP_NAMESPACE          = org.doxygen.Project

# The QHP_VIRTUAL_FOLDER tag specifies the namespace to use when generating
# Qt Help Project output. For more information please see
# http://doc.trolltech.com/qthelpproject.html#virtual-folders

QHP_VIRTUAL_FOLDER     = doc

# If QHP_CUST_FILTER_NAME is set, it specifies the name of a custom filter to
# add. For more information please see
# http://doc.trolltech.com/qthelpproject.html#custom-filters

QHP_CUST_FILTER_NAME   =

# The QHP_CUST_FILT_ATTRS tag specifies the list of the attributes of the
# custom filter to add. For more information please see
# <a href="http://doc.trolltech.com/qthelpproject.html#custom-filters">
# Qt Help Project / Custom Filters</a>.

QHP_CUST_FILTER_ATTRS  =

# The QHP_SECT_FILTER_ATTRS tag specifies the list of the attributes this
# project's
# filter section matches.
# <a href="http://doc.trolltech.com/qthelpproject.html#filter-attributes">
# Qt Help Project / Filter Attributes</a>.

QHP_SECT_FILTER_ATTRS  =

# If the GENERATE_QHP tag is set to YES, the QHG_LOCATION tag can
# be used to specify the location of Qt's qhelpgenerator.
# If non-empty doxygen will try to run qhelpgenerator on the generated
# .qhp file.

QHG_LOCATION           =

# If the GENERATE_ECLIPSEHELP tag is set to YES, additional index files
#  will be generated, which together with the HTML files, form an Eclipse help
# plugin. To install this plugin and make it available under the help contents
# menu in Eclipse, the contents of the directory containing the HTML and XML
# files needs to be copied into the plugins directory of eclipse. The name of
# the directory within the plugins directory should be the same as
# the ECLIPSE_DOC_ID value. After copying Eclipse needs to be restarted before
# the help appears.

GENERATE_ECLIPSEHELP   = NO

# A unique identifier for the eclipse help plugin. When installing the plugin
# the directory name containing the HTML and XML files should also have
# this name.

ECLIPSE_DOC_ID         = org.doxygen.Project

# The DISABLE_INDEX tag can be used to turn on/off the condensed index (tabs)
# at top of each HTML page. The value NO (the default) enables the index and
# the value YES disables it. Since the tabs have the same information as the
# navigation tree you can set this option to NO if you already set
# GENERATE_TREEVIEW to YES.

DISABLE_INDEX          = NO

# The GENERATE_TREEVIEW tag is used to specify whether a tree-like index
# structure should be generated to display hierarchical information.
# If the tag value is set to YES, a side panel will be generated
# containing a tree-like index structure (just like the one that
# is generated for HTML Help). For this to work a browser that supports
# JavaScript, DHTML, CSS and frames is required (i.e. any modern browser).
# Windows users are probably better off using the HTML help feature.
# Since the tree basically has the same information as the tab index you
# could consider to set DISABLE_INDEX to NO when enabling this option.

GENERATE_TREEVIEW      = NO

# The ENUM_VALUES_PER_LINE tag can be used to set the number of enum values
# (range [0,1..20]) that doxygen will group on one line in the generated HTML
# documentation. Note that a value of 0 will completely suppress the enum
# values from appearing in the overview section.

ENUM_VALUES_PER_LINE   = 4

# If the treeview is enabled (see GENERATE_TREEVIEW) then this tag can be
# used to set the initial width (in pixels) of the frame in which the tree
# is shown.

TREEVIEW_WIDTH         = 250

# When the EXT_LINKS_IN_WINDOW option is set to YES doxygen will open
# links to external symbols imported via tag files in a separate window.

EXT_LINKS_IN_WINDOW    = NO

# Use this tag to change the font size of Latex formulas included
# as images in the HTML documentation. The default is 10. Note that
# when you change the font size after a successful doxygen run you need
# to manually remove any form_*.png images from the HTML output directory
# to force them to be regenerated.

FORMULA_FONTSIZE       = 10

# Use the FORMULA_TRANPARENT tag to determine whether or not the images
# generated for formulas are transparent PNGs. Transparent PNGs are
# not supported properly for IE 6.0, but are supported on all modern browsers.
# Note that when changing this option you need to delete any form_*.png files
# in the HTML output before the changes have effect.

FORMULA_TRANSPARENT    = YES

# Enable the USE_MATHJAX option to render LaTeX formulas using MathJax
# (see http://www.mathjax.org) which uses client side Javascript for the
# rendering instead of using prerendered bitmaps. Use this if you do not
# have LaTeX installed or if you want to formulas look prettier in the HTML
# output. When enabled you may also need to install MathJax separately and
# configure the path to it using the MATHJAX_RELPATH option.

USE_MATHJAX            = NO

# When MathJax is enabled you can set the default output format to be used for
# thA MathJax output. Supported types are HTML-CSS, NativeMML (i.e. MathML) and
# SVG. The default value is HTML-CSS, which is slower, but has the best
# compatibility.

MATHJAX_FORMAT         = HTML-CSS

# When MathJax is enabled you need to specify the location relative to the
# HTML output directory using the MATHJAX_RELPATH option. The destination
# directory should contain the MathJax.js script. For instance, if the mathjax
# directory is located at the same level as the HTML output directory, then
# MATHJAX_RELPATH should be ../mathjax. The default value points to
# the MathJax Content Delivery Network so you can quickly see the result without
# installing MathJax.
# However, it is strongly recommended to install a local
# copy of MathJax from http://www.mathjax.org before deployment.

MATHJAX_RELPATH        = http://cdn.mathjax.org/mathjax/latest

# The MATHJAX_EXTENSIONS tag can be used to specify one or MathJax extension
# names that should be enabled during MathJax rendering.

MATHJAX_EXTENSIONS     =

# When the SEARCHENGINE tag is enabled doxygen will generate a search box
# for the HTML output. The underlying search engine uses javascript
# and DHTML and should work on any modern browser. Note that when using
# HTML help (GENERATE_HTMLHELP), Qt help (GENERATE_QHP), or docsets
# (GENERATE_DOCSET) there is already a search function so this one should
# typically be disabled. For large projects the javascript based search engine
# can be slow, then enabling SERVER_BASED_SEARCH may provide a better solution.

SEARCHENGINE           = YES

# When the SERVER_BASED_SEARCH tag is enabled the search engine will be
# implemented using a web server instead of a web client using Javascript.
# There are two flavours of web server based search depending on the
# EXTERNAL_SEARCH setting. When disabled, doxygen will generate a PHP script for
# searching and an index file used by the script. When EXTERNAL_SEARCH is
# enabled the indexing and searching needs to be provided by external tools.
# See the manual for details.

SERVER_BASED_SEARCH    = NO

# When EXTERNAL_SEARCH is enabled doxygen will no longer generate the PHP
# script for searching. Instead the search results are written to an XML file
# which needs to be processed by an external indexer. Doxygen will invoke an
# external search engine pointed to by the SEARCHENGINE_URL option to obtain
# the search results. Doxygen ships with an example indexer (doxyindexer) and
# search engine (doxysearch.cgi) which are based on the open source search engine
# library Xapian. See the manual for configuration details.

EXTERNAL_SEARCH        = NO

# The SEARCHENGINE_URL should point to a search engine hosted by a web server
# which will returned the search results when EXTERNAL_SEARCH is enabled.
# Doxygen ships with an example search engine (doxysearch) which is based on
# the open source search engine library Xapian. See the manual for configuration
# details.

SEARCHENGINE_URL       =

# When SERVER_BASED_SEARCH and EXTERNAL_SEARCH are both enabled the unindexed
# search data is written to a file for indexing by an external tool. With the
# SEARCHDATA_FILE tag the name of this file can be specified.

SEARCHDATA_FILE        = searchdata.xml

# The EXTRA_SEARCH_MAPPINGS tag can be used to enable searching through other
# doxygen projects that are not otherwise connected via tags files, but are
# all added to the same search index. Each project needs to have a tag file set
# via GENERATE_TAGFILE. The search mapping then maps the name of the tag file
# to a relative location where the documentation can be found,
# similar to the
# TAGFILES option but without actually processing the tag file.
# The format is: EXTRA_SEARCH_MAPPINGS = tagname1=loc1 tagname2=loc2 ...

EXTRA_SEARCH_MAPPINGS  =

#---------------------------------------------------------------------------
# configuration options related to the LaTeX output
#---------------------------------------------------------------------------

# If the GENERATE_LATEX tag is set to YES (the default) Doxygen will
# generate Latex output.

GENERATE_LATEX         = YES

# The LATEX_OUTPUT tag is used to specify where the LaTeX docs will be put.
# If a relative path is entered the value of OUTPUT_DIRECTORY will be
# put in front of it. If left blank `latex' will be used as the default path.

LATEX_OUTPUT           = latex

# The LATEX_CMD_NAME tag can be used to specify the LaTeX command name to be
# invoked. If left blank `latex' will be used as the default command name.
# Note that when enabling USE_PDFLATEX this option is only used for
# generating bitmaps for formulas in the HTML output, but not in the
# Makefile that is written to the output directory.

LATEX_CMD_NAME         = latex

# The MAKEINDEX_CMD_NAME tag can be used to specify the command name to
# generate index for LaTeX. If left blank `makeindex' will be used as the
# default command name.

MAKEINDEX_CMD_NAME     = makeindex

# If the COMPACT_LATEX tag is set to YES Doxygen generates more compact
# LaTeX documents. This may be useful for small projects and may help to
# save some trees in general.

COMPACT_LATEX          = NO

# The PAPER_TYPE tag can be used to set the paper type that is used
# by the printer. Possible values are: a4, letter, legal and
# executive. If left blank a4wide will be used.

PAPER_TYPE             = a4

# The EXTRA_PACKAGES tag can be to specify one or more names of LaTeX
# packages that should be included in the LaTeX output.

EXTRA_PACKAGES         = amsmath amssymb amsfonts

# The LATEX_HEADER tag can be used to specify a personal LaTeX header for
# the generated latex document. The header should contain everything until
# the first chapter. If it is left blank doxygen will generate a
# standard header. Notice: only use this tag if you know what you are doing!

LATEX_HEADER           =

# The LATEX_FOOTER tag can be used to specify a personal LaTeX footer for
# the generated latex document. The footer should contain everything after
# the last chapter. If it is left blank doxygen will generate a
# standard footer. Notice: only use this tag if you know what you are doing!

LATEX_FOOTER           =

# If the PDF_HYPERLINKS tag is set to YES, the LaTeX that is generated
# is prepared for conversion to pdf (using ps2pdf). The pdf file will
# contain links (just like the HTML output) instead of page references
# This makes the output suitable for online browsing using a pdf viewer.

PDF_HYPERLINKS         = YES

# If the USE_PDFLATEX tag is set to YES, pdflatex will be used instead of
# plain latex in the generated Makefile. Set this option to YES to get a
# higher quality PDF documentation.

USE_PDFLATEX           = YES

# If the LATEX_BATCHMODE tag is set to YES, doxygen will add the \\batchmode.
# command to the generated LaTeX files. This will instruct LaTeX to keep
# running if errors occur, instead of asking the user for help.
# This option is also used when generating formulas in HTML.

LATEX_BATCHMODE        = NO

# If LATEX_HIDE_INDICES is set to YES then doxygen will not
# include the index chapters (such as File Index, Compound Index, etc.)
# in the output.

LATEX_HIDE_INDICES     = NO

# If LATEX_SOURCE_CODE is set to YES then doxygen will include
# source code with syntax highlighting in the LaTeX output.
# Note that which sources are shown also depends on other settings
# such as SOURCE_BROWSER.

LATEX_SOURCE_CODE      = NO

# The LATEX_BIB_STYLE tag can be used to specify the style to use for the
# bibliography, e.g. plainnat, or ieeetr. The default style is "plain". See
# http://en.wikipedia.org/wiki/BibTeX for more info.

LATEX_BIB_STYLE        = plain

#---------------------------------------------------------------------------
# configuration options related to the RTF output
#---------------------------------------------------------------------------

# If the GENERATE_RTF tag is set to YES Doxygen will generate RTF output
# The RTF output is optimized for Word 97 and may not look very pretty with
# other RTF readers or editors.

GENERATE_RTF           = NO

# The RTF_OUTPUT tag is used to specify where the RTF docs will be put.
# If a relative path is entered the value of OUTPUT_DIRECTORY will be
# put in front of it. If left blank `rtf' will be used as the default path.

RTF_OUTPUT             = rtf

# If the COMPACT_RTF tag is set to YES Doxygen generates more compact
# RTF documents. This may be useful for small projects and may help to
# save some trees in general.

COMPACT_RTF            = NO

# If the RTF_HYPERLINKS tag is set to YES, the RTF that is generated
# will contain hyperlink fields. The RTF file will
# contain links (just like the HTML output) instead of page references.
# This makes the output suitable for online browsing using WORD or other
# programs which support those fields.
# Note: wordpad (write) and others do not support links.

RTF_HYPERLINKS         = NO

# Load style sheet definitions from file. Syntax is similar to doxygen's
# config file, i.e. a series of assignments. You only have to provide
# replacements, missing definitions are set to their default value.

RTF_STYLESHEET_FILE    =

# Set optional variables used in the generation of an rtf document.
# Syntax is similar to doxygen's config file.

RTF_EXTENSIONS_FILE    =

#---------------------------------------------------------------------------
# configuration options related to the man page output
#---------------------------------------------------------------------------

# If the GENERATE_MAN tag is set to YES (the default) Doxygen will
# generate man pages

GENERATE_MAN           = NO

# The MAN_OUTPUT tag is used to specify where the man pages will be put.
# If a relative path is entered the value of OUTPUT_DIRECTORY will be
# put in front of it. If left blank `man' will be used as the default path.

MAN_OUTPUT             = man

# The MAN_EXTENSION tag determines the extension that is added to
# the generated man pages (default is the subroutine's section .3)

MAN_EXTENSION          = .3

# If the MAN_LINKS tag is set to YES and Doxygen generates man output,
# then it will generate one additional man file for each entity
# documented in the real man page(s). These additional files
# only source the real man page, but without them the man command
# would be unable to find the correct page. The default is NO.

MAN_LINKS              = NO

#---------------------------------------------------------------------------
# configuration options related to the XML output
#---------------------------------------------------------------------------

# If the GENERATE_XML tag is set to YES Doxygen will
# generate an XML file that captures the structure of
# the code including all documentation.

GENERATE_XML           = YES

# The XML_OUTPUT tag is used to specify where the XML pages will be put.
# If a relative path is entered the value of OUTPUT_DIRECTORY will be
# put in front of it. If left blank `xml' will be used as the default path.

XML_OUTPUT             = xml

# The XML_SCHEMA tag can be used to specify an XML schema,
# which can be used by a validating XML parser to check the
# syntax of the XML files.

XML_SCHEMA             =

# The XML_DTD tag can be used to specify an XML DTD,
# which can be used by a validating XML parser to check the
# syntax of the XML files.

XML_DTD                =

# If the XML_PROGRAMLISTING tag is set to YES Doxygen will
# dump the program listings (including syntax highlighting
# and cross-referencing information) to the XML output. Note that
# enabling this will significantly increase the size of the XML output.

XML_PROGRAMLISTING     = YES

#---------------------------------------------------------------------------
# configuration options for the AutoGen Definitions output
#---------------------------------------------------------------------------

# If the GENERATE_AUTOGEN_DEF tag is set to YES Doxygen will
# generate an AutoGen Definitions (see autogen.sf.net) file
# that captures the structure of the code including all
# documentation. Note that this feature is still experimental
# and incomplete at the moment.

GENERATE_AUTOGEN_DEF   = NO

#---------------------------------------------------------------------------
# configuration options related to the Perl module output
#---------------------------------------------------------------------------

# If the GENERATE_PERLMOD tag is set to YES Doxygen will
# generate a Perl module file that captures the structure of
# the code including all documentation. Note that this
# feature is still experimental and incomplete at the
# moment.

GENERATE_PERLMOD       = NO

# If the PERLMOD_LATEX tag is set to YES Doxygen will generate
# the necessary Makefile rules, Perl scripts and LaTeX code to be able
# to generate PDF and DVI output from the Perl module output.

PERLMOD_LATEX          = NO

# If the PERLMOD_PRETTY tag is set to YES the Perl module output will be
# nicely formatted so it can be parsed by a human reader.
# This is useful
# if you want to understand what is going on.
# On the other hand, if this
# tag is set to NO the size of the Perl module output will be much smaller
# and Perl will parse it just the same.

PERLMOD_PRETTY         = YES

# The names of the make variables in the generated doxyrules.make file
# are prefixed with the string contained in PERLMOD_MAKEVAR_PREFIX.
# This is useful so different doxyrules.make files included by the same
# Makefile don't overwrite each other's variables.

PERLMOD_MAKEVAR_PREFIX =

#---------------------------------------------------------------------------
# Configuration options related to the preprocessor
#---------------------------------------------------------------------------

# If the ENABLE_PREPROCESSING tag is set to YES (the default) Doxygen will
# evaluate all C-preprocessor directives found in the sources and include
# files.

ENABLE_PREPROCESSING   = YES

# If the MACRO_EXPANSION tag is set to YES Doxygen will expand all macro
# names in the source code. If set to NO (the default) only conditional
# compilation will be performed. Macro expansion can be done in a controlled
# way by setting EXPAND_ONLY_PREDEF to YES.

MACRO_EXPANSION        = NO

# If the EXPAND_ONLY_PREDEF and MACRO_EXPANSION tags are both set to YES
# then the macro expansion is limited to the macros specified with the
# PREDEFINED and EXPAND_AS_DEFINED tags.

EXPAND_ONLY_PREDEF     = NO

# If the SEARCH_INCLUDES tag is set to YES (the default) the includes files
# pointed to by INCLUDE_PATH will be searched when a #include is found.

SEARCH_INCLUDES        = YES

# The INCLUDE_PATH tag can be used to specify one or more directories that
# contain include files that are not input files but should be processed by
# the preprocessor.

INCLUDE_PATH           =

# You can use the INCLUDE_FILE_PATTERNS tag to specify one or more wildcard
# patterns (like *.h and *.hpp) to filter out the header-files in the
# directories. If left blank, the patterns specified with FILE_PATTERNS will
# be used.

INCLUDE_FILE_PATTERNS  =

# The PREDEFINED tag can be used to specify one or more macro names that
# are defined before the preprocessor is started (similar to the -D option of
# gcc). The argument of the tag is a list of macros of the form: name
# or name=definition (no spaces). If the definition and the = are
# omitted =1 is assumed. To prevent a macro definition from being
# undefined via #undef or recursively expanded use the := operator
# instead of the = operator.

PREDEFINED             = DOXYGEN

# If the MACRO_EXPANSION and EXPAND_ONLY_PREDEF tags are set to YES then
# this tag can be used to specify a list of macro names that should be expanded.
# The macro definition that is found in the sources will be used.
# Use the PREDEFINED tag if you want to use a different macro definition that
# overrules the definition found in the source code.

EXPAND_AS_DEFINED      =

# If the SKIP_FUNCTION_MACROS tag is set to YES (the default) then
# doxygen's preprocessor will remove all references to function-like macros
# that are alone on a line, have an all uppercase name, and do not end with a
# semicolon, because these will confuse the parser if not removed.

SKIP_FUNCTION_MACROS   = YES

#---------------------------------------------------------------------------
# Configuration::additions related to external references
#---------------------------------------------------------------------------

# The TAGFILES option can be used to specify one or more tagfiles. For each
# tag file the location of the external documentation should be added. The
# format of a tag file without this location is as follows:
#
# TAGFILES = file1 file2 ...
# Adding location for the tag files is done as follows:
#
# TAGFILES = file1=loc1 "file2 = loc2" ...
# where "loc1" and "loc2" can be relative or absolute paths
# or URLs. Note that each tag file must have a unique name (where the name does
# NOT include the path). If a tag file is not located in the directory in which
# doxygen is run, you must also specify the path to the tagfile here.

TAGFILES               =

# When a file name is specified after GENERATE_TAGFILE, doxygen will create
# a tag file that is based on the input files it reads.

GENERATE_TAGFILE       =

# If the ALLEXTERNALS tag is set to YES all external classes will be listed
# in the class index. If set to NO only the inherited external classes
# will be listed.

ALLEXTERNALS           = NO

# If the EXTERNAL_GROUPS tag is set to YES all external groups will be listed
# in the modules index. If set to NO, only the current project's groups will
# be listed.

EXTERNAL_GROUPS        = YES

# The PERL_PATH should be the absolute path and name of the perl script
# interpreter (i.e. the result of `which perl').

PERL_PATH              = /usr/bin/perl

#---------------------------------------------------------------------------
# Configuration options related to the dot tool
#---------------------------------------------------------------------------

# If the CLASS_DIAGRAMS tag is set to YES (the default) Doxygen will
# generate a inheritance diagram (in HTML, RTF and LaTeX) for classes with base
# or super classes. Setting the tag to NO turns the diagrams off. Note that
# this option also works with HAVE_DOT disabled, but it is recommended to
# install and use dot, since it yields more powerful graphs.

CLASS_DIAGRAMS         = YES

# You can define message sequence charts within doxygen comments using the \msc
# command. Doxygen will then run the mscgen tool (see
# http://www.mcternan.me.uk/mscgen/) to produce the chart and insert it in the
# documentation. The MSCGEN_PATH tag allows you to specify the directory where
# the mscgen tool resides. If left empty the tool is assumed to be found in the
# default search path.

MSCGEN_PATH            =

# If set to YES, the inheritance and collaboration graphs will hide
# inheritance and usage relations if the target is undocumented
# or is not a class.

HIDE_UNDOC_RELATIONS   = YES

# If you set the HAVE_DOT tag to YES then doxygen will assume the dot tool is
# available from the path. This tool is part of Graphviz, a graph visualization
# toolkit from AT&T and Lucent Bell Labs. The other options in this section
# have no effect if this option is set to NO (the default)

HAVE_DOT               = NO

# The DOT_NUM_THREADS specifies the number of dot invocations doxygen is
# allowed to run in parallel. When set to 0 (the default) doxygen will
# base this on the number of processors available in the system. You can set it
# explicitly to a value larger than 0 to get control over the balance
# between CPU load and processing speed.

DOT_NUM_THREADS        = 0

# By default doxygen will use the Helvetica font for all dot files that
# doxygen generates. When you want a differently looking font you can specify
# the font name using DOT_FONTNAME. You need to make sure dot is able to find
# the font, which can be done by putting it in a standard location or by setting
# the DOTFONTPATH environment variable or by setting DOT_FONTPATH to the
# directory containing the font.

DOT_FONTNAME           = Helvetica

# The DOT_FONTSIZE tag can be used to set the size of the font of dot graphs.
# The default size is 10pt.

DOT_FONTSIZE           = 10

# By default doxygen will tell dot to use the Helvetica font.
# If you specify a different font using DOT_FONTNAME you can use DOT_FONTPATH to
# set the path where dot can find it.

DOT_FONTPATH           =

# If the CLASS_GRAPH and HAVE_DOT tags are set to YES then doxygen
# will generate a graph for each documented class showing the direct and
# indirect inheritance relations. Setting this tag to YES will force the
# CLASS_DIAGRAMS tag to NO.

CLASS_GRAPH            = YES

# If the COLLABORATION_GRAPH and HAVE_DOT tags are set to YES then doxygen
# will generate a graph for each documented class showing the direct and
# indirect implementation dependencies (inheritance, containment, and
# class references variables) of the class with other documented classes.

COLLABORATION_GRAPH    = YES

# If the GROUP_GRAPHS and HAVE_DOT tags are set to YES then doxygen
# will generate a graph for groups, showing the direct groups dependencies

GROUP_GRAPHS           = YES

# If the UML_LOOK tag is set to YES doxygen will generate inheritance and
# collaboration diagrams in a style similar to the OMG's Unified Modeling
# Language.

UML_LOOK               = NO

# If the UML_LOOK tag is enabled, the fields and methods are shown inside
# the class node. If there are many fields or methods and many nodes the
# graph may become too big to be useful. The UML_LIMIT_NUM_FIELDS
# threshold limits the number of items for each type to make the size more
# managable. Set this to 0 for no limit. Note that the threshold may be
# exceeded by 50% before the limit is enforced.

UML_LIMIT_NUM_FIELDS   = 10

# If set to YES, the inheritance and collaboration graphs will show the
# relations between templates and their instances.

TEMPLATE_RELATIONS     = NO

# If the ENABLE_PREPROCESSING, SEARCH_INCLUDES, INCLUDE_GRAPH, and HAVE_DOT
# tags are set to YES then doxygen will generate a graph for each documented
# file showing the direct and indirect include dependencies of the file with
# other documented files.

INCLUDE_GRAPH          = YES

# If the ENABLE_PREPROCESSING, SEARCH_INCLUDES, INCLUDED_BY_GRAPH, and
# HAVE_DOT tags are set to YES then doxygen will generate a graph for each
# documented header file showing the documented files that directly or
# indirectly include this file.

INCLUDED_BY_GRAPH      = YES

# If the CALL_GRAPH and HAVE_DOT options are set to YES then
# doxygen will generate a call dependency graph for every global function
# or class method. Note that enabling this option will significantly increase
# the time of a run. So in most cases it will be better to enable call graphs
# for selected functions only using the \callgraph command.

CALL_GRAPH             = NO

# If the CALLER_GRAPH and HAVE_DOT tags are set to YES then
# doxygen will generate a caller dependency graph for every global function
# or class method. Note that enabling this option will significantly increase
# the time of a run. So in most cases it will be better to enable caller
# graphs for selected functions only using the \callergraph command.

CALLER_GRAPH           = NO

# If the GRAPHICAL_HIERARCHY and HAVE_DOT tags are set to YES then doxygen
# will generate a graphical hierarchy of all classes instead of a textual one.

GRAPHICAL_HIERARCHY    = YES

# If the DIRECTORY_GRAPH and HAVE_DOT tags are set to YES
# then doxygen will show the dependencies a directory has on other directories
# in a graphical way. The dependency relations are determined by the #include
# relations between the files in the directories.

DIRECTORY_GRAPH        = YES

# The DOT_IMAGE_FORMAT tag can be used to set the image format of the images
# generated by dot. Possible values are svg, png, jpg, or gif.
# If left blank png will be used. If you choose svg you need to set
# HTML_FILE_EXTENSION to xhtml in order to make the SVG files
# visible in IE 9+ (other browsers do not have this requirement).

DOT_IMAGE_FORMAT       = png

# If DOT_IMAGE_FORMAT is set to svg, then this option can be set to YES to
# enable generation of interactive SVG images that allow zooming and panning.
# Note that this requires a modern browser other than Internet Explorer.
# Tested and working are Firefox, Chrome, Safari, and Opera. For IE 9+ you
# need to set HTML_FILE_EXTENSION to xhtml in order to make the SVG files
# visible. Older versions of IE do not have SVG support.

INTERACTIVE_SVG        = NO

# The tag DOT_PATH can be used to specify the path where the dot tool can be
# found. If left blank, it is assumed the dot tool can be found in the path.

DOT_PATH               =

# The DOTFILE_DIRS tag can be used to specify one or more directories that
# contain dot files that are included in the documentation (see the
# \dotfile command).

DOTFILE_DIRS           =

# The MSCFILE_DIRS tag can be used to specify one or more directories that
# contain msc files that are included in the documentation (see the
# \mscfile command).

MSCFILE_DIRS           =

# The DOT_GRAPH_MAX_NODES tag can be used to set the maximum number of
# nodes that will be shown in the graph. If the number of nodes in a graph
# becomes larger than this value, doxygen will truncate the graph, which is
# visualized by representing a node as a red box. Note that doxygen if the
# number of direct children of the root node in a graph is already larger than
# DOT_GRAPH_MAX_NODES then the graph will not be shown at all. Also note
# that the size of a graph can be further restricted by MAX_DOT_GRAPH_DEPTH.

DOT_GRAPH_MAX_NODES    = 50

# The MAX_DOT_GRAPH_DEPTH tag can be used to set the maximum depth of the
# graphs generated by dot. A depth value of 3 means that only nodes reachable
# from the root by following a path via at most 3 edges will be shown. Nodes
# that lay further from the root node will be omitted. Note that setting this
# option to 1 or 2 may greatly reduce the computation time needed for large
# code bases. Also note that the size of a graph can be further restricted by
# DOT_GRAPH_MAX_NODES. Using a depth of 0 means no depth restriction.

MAX_DOT_GRAPH_DEPTH    = 0

# Set the DOT_TRANSPARENT tag to YES to generate images with a transparent
# background. This is disabled by default, because dot on Windows does not
# seem to support this out of the box. Warning: Depending on the platform used,
# enabling this option may lead to badly anti-aliased labels on the edges of
# a graph (i.e. they become hard to read).

DOT_TRANSPARENT        = NO

# Set the DOT_MULTI_TARGETS tag to YES allow dot to generate multiple output
# files in one run (i.e. multiple -o and -T options on the command line). This
# makes dot run faster, but since only newer versions of dot (>1.8.10)
# support this, this feature is disabled by default.

DOT_MULTI_TARGETS      = NO

# If the GENERATE_LEGEND tag is set to YES (the default) Doxygen will
# generate a legend page explaining the meaning of the various boxes and
# arrows in the dot generated graphs.

GENERATE_LEGEND        = YES

# If the DOT_CLEANUP tag is set to YES (the default) Doxygen will
# remove the intermediate dot files that are used to generate
# the various graphs.

DOT_CLEANUP            = YES


==> anc/Errors.hpp <==
// Copyright (c) 2013, Michael Boyle
// See LICENSE file for details

#ifndef ERRORS_HPP
#define ERRORS_HPP

// Note: These error codes are used in GWFrames.i

#define GWFrames_NotYetImplemented 0
#define GWFrames_IndexOutOfBounds 1
#define GWFrames_InfinitelyManySolutions 2
#define GWFrames_VectorSizeMismatch 3
#define GWFrames_CannotExtrapolateQuaternions 4
#define GWFrames_MatrixSizeMismatch 5
#define GWFrames_MatrixSizeAssumedToBeThree 6
#define GWFrames_QuaternionVectorSizeNotUnderstood 7
#define GWFrames_WaveformMissingLMIndex 8
#define GWFrames_BadFileName 9
#define GWFrames_NotEnoughPointsForDerivative 10
#define GWFrames_EmptyIntersection 11
#define GWFrames_FailedSystemCall 12
#define GWFrames_WrongFrameType 13
#define GWFrames_FailedGSLCall 14

#endif // ERRORS_HPP


==> anc/GWFrames.dox <==
// -*- c++ -*-

/// \namespace GWFrames
/// \brief Collection of objects and functions for manipulating
/// gravitational waves.


==> anc/GWFrames.i <==
// -*- c++ -*-

// Copyright (c) 2013, Michael Boyle
// See LICENSE file for details


%module GWFrames

 // Quiet warnings about overloaded operators being ignored.
#pragma SWIG nowarn=362,389,401,509
%include <typemaps.i>
%include <stl.i>

// %{
//   #include "/opt/local/Library/Frameworks/Python.framework/Versions/2.7/lib/python2.7/site-packages/numpy/core/include/numpy/arrayobject.h"
//   #include <vector>
// %}

// %init %{
//   import_array();
// %}

// %typemap(out) std::vector<int> {
//   npy_intp result_size = $1.size();
//   npy_intp dims[1] = { result_size };
//   PyArrayObject* npy_arr = (PyArrayObject*)PyArray_SimpleNew(1, dims, NPY_INT);
//   int* dat = (int*) PyArray_DATA(npy_arr);
//   for (size_t i = 0; i < result_size; ++i) { dat[i] = $1[i]; }
//   $result = PyArray_Return(npy_arr);
// }
// %typemap(out) std::vector<int>& {
//   npy_intp result_size = $1->size();
//   npy_intp dims[1] = { result_size };
//   PyArrayObject* npy_arr = (PyArrayObject*)PyArray_SimpleNew(1, dims, NPY_INT);
//   int* dat = (int*) PyArray_DATA(npy_arr);
//   for (size_t i = 0; i < result_size; ++i) { dat[i] = (*$1)[i]; }
//   $result = PyArray_Return(npy_arr);
// }
// %typemap(out) std::vector<std::vector<int> >& {
//   npy_intp result_size = $1->size();
//   npy_intp result_size2 = (result_size>0 ? (*$1)[0].size() : 0);
//   npy_intp dims[2] = { result_size, result_size2 };
//   PyArrayObject* npy_arr = (PyArrayObject*)PyArray_SimpleNew(2, dims, NPY_INT);
//   int* dat = (int*) PyArray_DATA(npy_arr);
//   for (size_t i = 0; i < result_size; ++i) { for (size_t j = 0; j < result_size2; ++j) { dat[i*result_size2+j] = (*$1)[i][j]; } }
//   $result = PyArray_Return(npy_arr);
// }

// %typemap(out) std::vector<double> {
//   npy_intp result_size = $1.size();
//   npy_intp dims[1] = { result_size };
//   PyArrayObject* npy_arr = (PyArrayObject*)PyArray_SimpleNew(1, dims, NPY_DOUBLE);
//   double* dat = (double*) PyArray_DATA(npy_arr);
//   for (size_t i = 0; i < result_size; ++i) { dat[i] = $1[i]; }
//   $result = PyArray_Return(npy_arr);
// }
// %typemap(out) std::vector<double>& {
//   npy_intp result_size = $1->size();
//   npy_intp dims[1] = { result_size };
//   PyArrayObject* npy_arr = (PyArrayObject*)PyArray_SimpleNew(1, dims, NPY_DOUBLE);
//   double* dat = (double*) PyArray_DATA(npy_arr);
//   for (size_t i = 0; i < result_size; ++i) { dat[i] = (*$1)[i]; }
//   $result = PyArray_Return(npy_arr);
// }
// %typemap(out) std::vector<std::vector<double> >& {
//   npy_intp result_size = $1->size();
//   npy_intp result_size2 = (result_size>0 ? (*$1)[0].size() : 0);
//   npy_intp dims[2] = { result_size, result_size2 };
//   PyArrayObject* npy_arr = (PyArrayObject*)PyArray_SimpleNew(2, dims, NPY_DOUBLE);
//   double* dat = (double*) PyArray_DATA(npy_arr);
//   for (size_t i = 0; i < result_size; ++i) { for (size_t j = 0; j < result_size2; ++j) { dat[i*result_size2+j] = (*$1)[i][j]; } }
//   $result = PyArray_Return(npy_arr);
// }

%include "GWFrames_Doc.i"

///////////////////////////////////
//// Handle exceptions cleanly ////
///////////////////////////////////
%exception {
  try {
    $action;
  } catch(int i) {
    if(i==0) {
      PyErr_SetString(PyExc_RuntimeError, "GWFrames: Not yet implemented.");
    } else if(i==1) {
      PyErr_SetString(PyExc_RuntimeError, "GWFrames: Index out of bounds.");
    } else if(i==2) {
      PyErr_SetString(PyExc_RuntimeError, "GWFrames: Infinitely many solutions.");
    } else if(i==3) {
      PyErr_SetString(PyExc_RuntimeError, "GWFrames: Input vector size mismatch.");
    } else if(i==4) {
      PyErr_SetString(PyExc_RuntimeError, "GWFrames: Cannot extrapolate quaternions.");
    } else if(i==5) {
      PyErr_SetString(PyExc_RuntimeError, "GWFrames: Matrix size mismatch.");
    } else if(i==6) {
      PyErr_SetString(PyExc_RuntimeError, "GWFrames: Matrix size is assumed to be 3x3 in this function.");
    } else if(i==7) {
      PyErr_SetString(PyExc_RuntimeError, "GWFrames: Quaternion constructor's vector size not understood; should be 3 or 4.");
    } else if(i==8) {
      PyErr_SetString(PyExc_RuntimeError, "GWFrames: Waveform is missing requested l,m component.");
    } else if(i==9) {
      PyErr_SetString(PyExc_RuntimeError, "GWFrames: Bad file name.");
    } else if(i==10) {
      PyErr_SetString(PyExc_RuntimeError, "GWFrames: Not enough points to take a derivative.");
    } else if(i==11) {
      PyErr_SetString(PyExc_RuntimeError, "GWFrames: Empty intersection requested.");
    } else if(i==12) {
      PyErr_SetString(PyExc_RuntimeError, "GWFrames: Failed system call.");
    } else if(i==13) {
      PyErr_SetString(PyExc_RuntimeError, "GWFrames: Wrong FrameType for this operation.  Maybe you forgot to `SetFrameType`?");
    } else if(i==14) {
      PyErr_SetString(PyExc_RuntimeError, "GWFrames: GSL failed.");
    } else  {
      PyErr_SetString(PyExc_RuntimeError, "Unknown exception");
    }
    return NULL;
  }
}

/////////////////////////////////////////////////
//// These will be needed by the c++ wrapper ////
/////////////////////////////////////////////////
%{
  #include <iostream>
  #include <string>
  #include <sstream>
  #include <iomanip>
  #include <complex>
  #include "Quaternions.hpp"
  #include "Utilities.hpp"
  #include "Waveforms.hpp"
  #include "PNWaveforms.hpp"
%}


//////////////////////////////////////////////////////////////////////
//// The following translates between c++ and python types nicely ////
//////////////////////////////////////////////////////////////////////
//// This lets me use numpy.array in the code below
%pythoncode %{
  import numpy;
  %}
//// Make sure std::strings are dealt with appropriately
%include <std_string.i>
//// Make sure std::complex numbers are dealt with appropriately
%include <std_complex.i>
// namespace std {
//   %template(complexd) complex<double>; // Don't use this line!!!
// };
//// Make sure std::vectors are dealt with appropriately
%include <std_vector.i>
namespace GWFrames {
  class Quaternion;
 };
namespace std {
  %template(vectori) vector<int>;
  %template(vectorvectori) vector<vector<int> >;
  %template(vectord) vector<double>;
  %template(vectorvectord) vector<vector<double> >;
  %template(vectorc) vector<std::complex<double> >;
  %template(vectorvectorc) vector<vector<std::complex<double> > >;
  %template(vectorq) vector<GWFrames::Quaternion>;
  %template(vectors) vector<string>;
  %template(vectorvectors) vector<vector<std::string> >;
};


/////////////////////////////////////
//// Import the quaternion class ////
/////////////////////////////////////
%ignore GWFrames::Quaternion::operator=;
%rename(__getitem__) GWFrames::Quaternion::operator [](unsigned int const) const;
%rename(__setitem__) GWFrames::Quaternion::operator [](unsigned int const);
%include "Quaternions.hpp"
%extend GWFrames::Quaternion {
  // This function is called when printing a Quaternion object
  const char* __str__() {
    std::stringstream S;
    S << std::setprecision(14) << "["
      << $self->operator[](0) << ", "
      << $self->operator[](1) << ", "
      << $self->operator[](2) << ", " 
      << $self->operator[](3) << "]";
    const std::string& tmp = S.str();
    const char* cstr = tmp.c_str();
    return cstr;
  }
  // This prints the Quaternion nicely at the prompt and allows nucer manipulations
  %pythoncode{
    def __repr__(self):
        return 'Quaternion('+repr(self[0])+', '+repr(self[1])+', '+repr(self[2])+', '+repr(self[3])+')'
    def __pow__(self, P) :
        return self.pow(P)
    __radd__ = __add__
    def __rsub__(self, t) :
        return -self+t
    __rmul__ = __mul__
    def __rdiv__(self, t) :
        return self.inverse()*t
  };
 };



%ignore GWFrames::Matrix::operator=;
%ignore GWFrames::Matrix::operator[];
%include "Utilities.hpp"
namespace std {
  %template(vectorM) vector<GWFrames::Matrix>;
};

%extend GWFrames::Matrix {
  // Print the Matrix nicely at the prompt
  %pythoncode{
    def __repr__(self) :
        return "".join(
            [  'Matrix(['+repr([self(0,c) for c in range(self.ncols())])+',\n']
            + ['        '+repr([self(r,c) for c in range(self.ncols())])+',\n' for r in range(1,self.nrows()-1)]
            + ['        '+repr([self(r,c) for c in range(self.ncols()) for r in [self.nrows()-1]])+'])'] )
  };
 };



////////////////////////////////////////////////
//// Prepare to read in the Waveforms class ////
////////////////////////////////////////////////
//// Ignore this, as neither const nor non-const will work (copy constructor issues?)
%ignore GWFrames::Waveforms::operator[];
%rename(__getitem__) GWFrames::Waveforms::operator[] const;


////////////////////////////////////
//// Read in the Waveform class ////
////////////////////////////////////
//// Ignore things that don't translate well...
%ignore operator<<;
%ignore GWFrames::Waveform::operator=;
//// Allow us to get Quaternions returned naturally when passed by reference
%typemap(in,numinputs=0) GWFrames::Quaternion& OUTPUT (GWFrames::Quaternion temp) { $1 = &temp; }
%typemap(argout) GWFrames::Quaternion& OUTPUT {
  $result = SWIG_Python_AppendOutput($result, SWIG_NewPointerObj((new GWFrames::Quaternion(static_cast< const GWFrames::Quaternion& >(temp$argnum))), SWIGTYPE_p_GWFrames__Quaternion, SWIG_POINTER_OWN |  0 ));
}
//// These will convert the output data to numpy.ndarray for easier use
%feature("pythonappend") GWFrames::Waveform::T() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::Frame() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::LM() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::Re() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::Im() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::Abs() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::Arg() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::ArgUnwrapped() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::Data() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::DataDot() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::Norm() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::LdtVector() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::LLMatrix() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::OShaughnessyEtAlVector() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::SchmidtEtAlVector() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::AngularVelocityVector() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::CorotatingFrame() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::PNEquivalentOrbitalAV() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::Waveform::PNEquivalentPrecessionalAV() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
//// Allow us to extract the outputs naturally in python
%apply double& OUTPUT { double& deltat };
%apply GWFrames::Quaternion& OUTPUT { GWFrames::Quaternion& R_delta };
//// Parse the header file to generate wrappers
%include "Waveforms.hpp"
//// Make sure vectors of Waveform are understood
namespace std {
  %template(vectorW) vector<GWFrames::Waveform>;
};
//// Make any additions to the Waveform class here
%extend GWFrames::Waveform {
  //// This function is called when printing the Waveform object
  std::string __str__() {
    std::stringstream S;
    S << ($self->HistoryStr()) << "###\n"
      << "### # In python:\n"
      << "### import GWFrames\n"
      << "### print(this)" << std::endl << std::setprecision(14);
    for(unsigned int t=0; t<$self->NTimes(); ++t) {
      S << $self->T(t) << " ";
      for(unsigned int mode=0; mode<$self->NModes(); ++mode) {
  	S << $self->Re(mode, t) << " " << $self->Im(mode, t) << " ";
      }
      S << std::endl;
    }
    return S.str();
  }
  //// Allow Waveform objects to be pickled
  %insert("python") %{
    def __getstate__(self) :
      return (self.HistoryStr(),
  	      self.T(),
  	      self.Frame(),  
  	      self.FrameType(),
  	      self.DataType(),
  	      self.RIsScaledOut(),
  	      self.MIsScaledOut(),
	      self.LM(),
  	      self.Data()
  	      )
    __safe_for_unpickling__ = True
    def __reduce__(self) :
        return (Waveform, (), self.__getstate__())
    def __setstate__(self, data) :
      self.SetHistory(data[0])
      self.SetTime(data[1])
      self.SetFrame(data[2])
      self.SetFrameType(data[3])
      self.SetDataType(data[4])
      self.SetRIsScaledOut(data[5])
      self.SetMIsScaledOut(data[6])
      self.SetLM(data[7].tolist())
      self.SetData(data[8])
  %}
 };
%extend GWFrames::Waveforms {
  void __setitem__(int i, const GWFrames::Waveform& W) {
    $self->operator[](i) = W;
    return;
  }
 };


//////////////////////////////////////
//// Read in the PNWaveform class ////
//////////////////////////////////////
//// Ignore things that don't translate well...
// %ignore operator<<;
// %ignore GWFrames::Waveform::operator=;
//// These will convert the output data to numpy.ndarray for easier use
%feature("pythonappend") GWFrames::PNWaveform::chi1() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::chi2() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::Omega_orb() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::Omega_prec() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::Omega_tot() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::L() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::Omega_orbMag() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::Omega_precMag() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::Omega_totMag() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::LMag() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::Phi_orb() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::chiHat1() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::chiHat2() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::OmegaHat_orb() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::OmegaHat_prec() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::OmegaHat_tot() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
%feature("pythonappend") GWFrames::PNWaveform::LHat() const %{ if isinstance(val, tuple) : val = numpy.array(val) %}
//// Parse the header file to generate wrappers
%include "PNWaveforms.hpp"


/// Add utility functions that are specific to python.  Note that
/// these are defined in the GWFrames namespace.
%insert("python") %{

### This adds a new method to Waveform objects, returning unwrapped phase.
def ArgUnwrapper(self, mode) :
    import numpy
    return numpy.unwrap(self.Arg(mode))
Waveform.ArgUnwrapped = ArgUnwrapper

### These functions convert to and from Waveform objects in the PyGW module
def ConvertFromPyGWReIm(W_P) :
    W_G = Waveform()
    W_G.SetHistory(W_P.HistoryStr())
    W_G.SetTime(W_P.T().tolist())
    W_G.SetFrame([Quaternion(r[0], r[1], r[2], r[3]) for r in W_P.Frame()])
    W_G.SetLM(W_P.LM().tolist())
    W_G.SetData( W_P.Mag() + 1j*W_P.Arg() )
    return W_G

def ConvertFromPyGWMagArg(W_P) :
    from numpy import exp
    W_G = Waveform()
    W_G.SetHistory(W_P.HistoryStr())
    W_G.SetTime(W_P.T().tolist())
    W_G.SetFrame([Quaternion(r[0], r[1], r[2], r[3]) for r in W_P.Frame()])
    W_G.SetLM(W_P.LM().tolist())
    W_G.SetData( W_P.Mag()*exp(1j*W_P.Arg()) )
    return W_G


def GetFileNamePrefix(W) :
    from GWFrames import UnknownDataType, h, hdot, Psi4
    FileNamePrefix = ''
    if(W.RIsScaledOut()) :
        FileNamePrefix = 'r'
    if(W.MIsScaledOut()) :
        if(W.DataType()==UnknownDataType or W.DataType()==h) :
            FileNamePrefix = FileNamePrefix + W.DataTypeString() + 'OverM'
        elif(W.DataType()==hdot) :
            FileNamePrefix = FileNamePrefix + W.DataTypeString() # hdot is independent of M
        elif(W.DataType()==Psi4) :
            FileNamePrefix = FileNamePrefix + 'M' + W.DataTypeString()
    else :
        FileNamePrefix = FileNamePrefix + W.DataTypeString()
    return FileNamePrefix + '_' + W.FrameTypeString() + '_'
Waveform.GetFileNamePrefix = GetFileNamePrefix


def GetLaTeXDataDescription(W) :
    from GWFrames import UnknownDataType, h, hdot, Psi4
    LaTeXDataDescription = ''
    if(W.RIsScaledOut()) :
        LaTeXDataDescription = r'r\,'
    if(W.MIsScaledOut()) :
        if(W.DataType()==UnknownDataType or W.DataType()==h) :
            LaTeXDataDescription = LaTeXDataDescription + W.DataTypeLaTeXString() + r'/M'
        elif(W.DataType()==hdot) :
            LaTeXDataDescription = LaTeXDataDescription + W.DataTypeLaTeXString() # hdot is independent of M
        elif(W.DataType()==Psi4) :
            LaTeXDataDescription = LaTeXDataDescription + r'M\,' + W.DataTypeLaTeXString()
    else :
        LaTeXDataDescription = LaTeXDataDescription + W.DataTypeLaTeXString()
    return LaTeXDataDescription
Waveform.GetLaTeXDataDescription = GetLaTeXDataDescription


def OutputToH5(W, FileName) :
    """
    Output the Waveform with all necessary information.
    
    Note that the FileName is prepended with some descriptive
    information involving the data type and the frame type, such as
    'rhOverM_Corotating_' or 'rPsi4_Aligned_'.
    
    """
    from h5py import File
    from os.path import basename, dirname
    from GWFrames import UnknownDataType, h, hdot, Psi4
    # Add descriptive prefix to FileName
    FileName = dirname(FileName) + '/' + W.GetFileNamePrefix() + basename(FileName)
    # Open the file for output
    try :
        F = File(FileName, 'w')
    except IOError : # If that did not work...
        print("OutputToH5 was unable to open the file '{0}'.\n\n".format(FileName))
        raise # re-raise the exception after the informative message above
    try :
        # Now write all the data to various groups in the file
        F.attrs['OutputFormatVersion'] = 'GWFrames_v2'
        F.create_dataset("History", data = W.HistoryStr() + '### OutputToH5(W, {0})\n'.format(FileName))
        F.create_dataset("Time", data=W.T().tolist())
        if(len(W.Frame())>0) :
            F.create_dataset("Frame", data=[[r[0], r[1], r[2], r[3]] for r in W.Frame()])
        else :
            F.create_dataset("Frame", shape=())
	F.attrs['FrameType'] = W.FrameType()
	F.attrs['DataType'] = W.DataType()
	F.attrs['RIsScaledOut'] = int(W.RIsScaledOut())
	F.attrs['MIsScaledOut'] = int(W.MIsScaledOut())
        Data = F.create_group("Data")
        for i_m in range(W.NModes()) :
            ell,m = W.LM()[i_m]
            Data_m = Data.create_dataset("l{0}_m{1:+}".format(ell, m), data=W.Data(i_m))
            Data_m.attrs['ell'] = ell
            Data_m.attrs['m'] = m
    finally : # Use `finally` to make sure this happens:
        # Close the file and we are done
        F.close()
Waveform.OutputToH5 = OutputToH5


def ReadFromH5(FileName) :
    """
    Read data from an H5 file, as output by GWFrames.
    """
    from h5py import File
    from GWFrames import Waveform, Quaternion
    from numpy import empty
    try :
        f = File(FileName, 'r')
    except IOError :
        print("ReadFromH5 could not open the file '{0}'\n\n".format(FileName))
        raise
    try :
        # Initialize the Waveform object
        W = Waveform()
        # Record the filename being read in
        W.AppendHistory("### *this = GWFrames.ReadFromH5(FileName='{0}')\n".format(FileName))
        # Add the old history to the new history
        W.AppendHistory("##### Begin Previous History\n#" + f['History'][()].replace('\n','\n#') + "#### End Previous History\n")
        # Get the time data
        W.SetTime(f['Time'])
        # Get the frame data, converting to GWFrame.Quaternion objects
        W.SetFrame([Quaternion(r) for r in f['Frame']])
        # Get the descriptive items
        try :
            W.SetFrameType(int(f.attrs['FrameType']))
            W.SetDataType(int(f.attrs['DataType']))
            W.SetRIsScaledOut(bool(f.attrs['RIsScaledOut']))
            W.SetMIsScaledOut(bool(f.attrs['MIsScaledOut']))
        except KeyError :
            print("\nWarning: FrameType, DataType, RIsScaledOut, and/or MIsScaledOut were not found in '{0}'.\n".format(FileName))
        # Get list of data sets and the LM data (unsorted)
        ModeData = list(f['Data'])
        LMlist = [[f['Data'][Data_m].attrs['ell'], f['Data'][Data_m].attrs['m']] for Data_m in ModeData]
        NModes = len(LMlist)
        # Get the order of the sort by LM
        SortedIndices = sorted(range(NModes),key=lambda i : LMlist[i])
        # Initialize the data set and LM set
        Data = empty((NModes, W.NTimes()), dtype='complex128')
        LM = empty((NModes, 2), dtype='int')
        # Loop through the modes, storing them in sorted order
        for i_m in range(NModes) :
            Data[i_m] = f['Data'][ModeData[SortedIndices[i_m]]]
            LM[i_m] = LMlist[SortedIndices[i_m]]
        # Now add these data to the Waveform object
        W.SetLM(LM.tolist())
        W.SetData(Data)
    except KeyError :
        print("This H5 file appears to have not stored all the required information.\n\n")
        raise # Re-raise the exception after adding our information
    finally : # Use `finally` to make sure this happens:
        f.close()
    return W


%}


==> anc/GWFrames/Extrapolation.py <==
# -*- coding: utf-8 -*-

ModeRegex = r"""Y_l(?P<L>[0-9]+)_m(?P<M>[-+0-9]+)\.dat"""

def PickChMass(filename='Horizons.h5') :
    """
    Deduce the best Christodoulou mass by finding the statistical "mode" (after binning).
    """
    from h5py import File
    from os.path import isdir
    from numpy import histogram
    if(isdir(filename)) :
        filename = filename + 'Horizons.h5'
    try :
        f=File(filename, 'r')
    except IOError :
        print("PickChMass could not open the file '{0}'".format(filename))
        raise
    ChMass = f['AhA.dir/ChristodoulouMass.dat'][:,1]+f['AhB.dir/ChristodoulouMass.dat'][:,1]
    f.close()
    hist, bins = histogram(ChMass, bins=len(ChMass))
    return bins[hist.argmax()]


def MonotonicIndices(T, MinTimeStep=1.e-3) :
    """
    Given an array of times, return the indices that make the array strictly monotonic.
    """
    from numpy import delete
    Ind = range(len(T))
    Size = len(Ind)
    i=1
    while(i<Size) :
        if(T[Ind[i]]<=T[Ind[i-1]]+MinTimeStep) :
            j=0
            while(T[Ind[j]]+MinTimeStep<T[Ind[i]]) :
                j += 1
            # erase data from j (inclusive) to i (exclusive)
            Ind = delete(Ind, range(j,i))
            Size = len(Ind)
            i = j-1
        i += 1
    return Ind

def ValidateSingleWaveform(h5file, filename, WaveformName, ExpectedNModes, ExpectedNTimes, LModes) :
    #from sys import stderr
    from re import compile as re_compile
    CompiledModeRegex = re_compile(ModeRegex)
    Valid = True
    # Check ArealRadius
    if(not h5file[WaveformName+'/ArealRadius.dat'].shape==(ExpectedNTimes, 2)) :
        Valid = False
        print("{0}:{1}/ArealRadius.dat\n\tGot shape {2}; expected ({3}, 2)".format(
                filename, WaveformName, h5file[WaveformName+'/ArealRadius.dat'].shape, ExpectedNTimes))
        # stderr.write("{0}:{1}/ArealRadius.dat\n\tGot shape {2}; expected ({3}, 2)\n".format(
        #         filename, WaveformName, h5file[WaveformName+'/ArealRadius.dat'].shape, ExpectedNTimes))
    # Check AverageLapse
    if(not h5file[WaveformName+'/AverageLapse.dat'].shape==(ExpectedNTimes, 2)) :
        Valid = False
        print("{0}:{1}/AverageLapse.dat\n\tGot shape {2}; expected ({3}, 2)".format(
                filename, WaveformName, h5file[WaveformName+'/AverageLapse.dat'].shape, ExpectedNTimes))
        # stderr.write("{0}:{1}/AverageLapse.dat\n\tGot shape {2}; expected ({3}, 2)\n".format(
        #         filename, WaveformName, h5file[WaveformName+'/AverageLapse.dat'].shape, ExpectedNTimes))
    # Check Y_l*_m*.dat
    NModes = len([True for dataset in list(h5file[WaveformName]) for m in [CompiledModeRegex.search(dataset)] if m and int(m.group('L')) in LModes])
    if(not NModes==ExpectedNModes) :
        Valid = False
        print("{0}:{1}/{2}\n\tGot {3} modes; expected {4}".format(
                filename, WaveformName, ModeRegex, NModes, ExpectedNModes))
        # stderr.write("{0}:{1}/{2}\n\tGot {3} modes; expected {4}\n".format(
        #         filename, WaveformName, ModeRegex, NModes, ExpectedNModes))
    for dataset in list(h5file[WaveformName]) :
        if(CompiledModeRegex.search(dataset)) :
            if(not h5file[WaveformName+'/'+dataset].shape==(ExpectedNTimes, 3)) :
                Valid = False
                ("{0}:{1}/{2}\n\tGot shape {3}; expected ({4}, 3)".format(
                        filename, WaveformName, dataset, h5file[WaveformName+'/'+dataset].shape, ExpectedNTimes))
                # stderr.write("{0}:{1}/{2}\n\tGot shape {3}; expected ({4}, 3)\n".format(
                #         filename, WaveformName, dataset, h5file[WaveformName+'/'+dataset].shape, ExpectedNTimes))
    return Valid

def ValidateGroupOfWaveforms(h5file, filename, WaveformNames, LModes) :
    from re import compile as re_compile
    ExpectedNTimes = h5file[WaveformNames[0]+'/ArealRadius.dat'].shape[0]
    ExpectedNModes = len([True for dataset in list(h5file[WaveformNames[0]]) for m in [re_compile(ModeRegex).search(dataset)] if m and int(m.group('L')) in LModes])
    Valid = True
    FailedWaveforms = []
    for WaveformName in WaveformNames :
        if(not ValidateSingleWaveform(h5file, filename, WaveformName, ExpectedNModes, ExpectedNTimes, LModes)) :
            Valid = False
            FailedWaveforms.append(WaveformName)
    if(not Valid) :
        # from sys import stderr
        print("In '{0}', the following waveforms are not valid:\n\t{1}".format(filename, '\n\t'.join(FailedWaveforms)))
        # stderr.write("In '{0}', the following waveforms are not valid:\n\t{1}\n".format(filename, '\n\t'.join(FailedWaveforms)))
    return Valid

def ReadFiniteRadiusWaveform(n, filename, WaveformName, ChMass, InitialAdmEnergy, YLMRegex, LModes, DataType, Ws) :
    """
    This is just a worker function defined for ReadFiniteRadiusData,
    below, reading a single waveform from an h5 file of many
    waveforms.  You probably don't need to call this directly.
    
    """
    from scipy.integrate import cumtrapz as integrate
    from numpy import setdiff1d, empty, delete, sqrt, log, array
    from h5py import File
    import GWFrames
    try :
        f = File(filename, 'r')
    except IOError :
        print("ReadFiniteRadiusWaveform could not open the file '{0}'".format(filename))
        raise
    try :
        W = f[WaveformName]
        NTimes_Input = W['AverageLapse.dat'].shape[0]
        T = W['AverageLapse.dat'][:,0]
        Indices = MonotonicIndices(T)
        T = T[Indices]
        Radii = array(W['ArealRadius.dat'])[Indices,1]
        AverageLapse = array(W['AverageLapse.dat'])[Indices,1]
        CoordRadius = W['CoordRadius.dat'][0,1]
        YLMdata = [DataSet for DataSet in list(W) for m in [YLMRegex.search(DataSet)] if (m and int(m.group('L')) in LModes)]
        YLMdata = sorted(YLMdata, key=lambda DataSet : [int(YLMRegex.search(DataSet).group('L')), int(YLMRegex.search(DataSet).group('M'))])
        LM = sorted([[int(m.group('L')), int(m.group('M'))] for DataSet in YLMdata for m in [YLMRegex.search(DataSet)] if m])
        NModes = len(LM)
        # Lapse is given by 1/sqrt(-g^{00}), where g is the full 4-metric
        T[1:] = integrate(AverageLapse/sqrt(((-2.0*InitialAdmEnergy)/Radii) + 1.0), T) + T[0]
        T -= (Radii + (2.0*InitialAdmEnergy)*log((Radii/(2.0*InitialAdmEnergy))-1.0))
        Ws[n].SetTime(T/ChMass)
        Radii /= ChMass
        NTimes = Ws[n].NTimes()
        # Ws[n].SetFrame is not done, because we assume the inertial frame
        Ws[n].SetFrameType(GWFrames.Inertial) # Assumption! (but this should be safe)
        Ws[n].SetDataType(DataType)
        Ws[n].SetRIsScaledOut(True) # Assumption! (but it should be safe)
        Ws[n].SetMIsScaledOut(True) # We have made this true
        Ws[n].SetLM(LM)
        Data = empty((NModes, NTimes), dtype='complex')
        if(DataType == GWFrames.h) :
            RadiusRatio = Radii / (ChMass * CoordRadius)
        elif(DataType == GWFrames.hdot) :
            RadiusRatio = Radii / CoordRadius
        elif(DataType == GWFrames.Psi4) :
            RadiusRatio = Radii * (ChMass / CoordRadius)
        for m,DataSet in enumerate(YLMdata) :
            modedata = array(W[DataSet])
            Data[m,:] = (modedata[Indices,1] + 1j*modedata[Indices,2]) * RadiusRatio
        Ws[n].SetData(Data)
    finally :
        f.close()
    return Radii


def ReadFiniteRadiusData(ChMass=0.0, filename='rh_FiniteRadii_CodeUnits.h5', CoordRadii=[], LModes=range(2,100)) :
    """
    Read data at various radii, and offset by tortoise coordinate.
    
    """
    
    if(ChMass==0.0) :
        raise ValueError("ChMass=0.0 is not a valid input value.")
    
    from sys import stdout, stderr
    from os.path import basename
    from h5py import File
    from re import compile as re_compile
    import GWFrames
    YLMRegex = re_compile(ModeRegex)
    try :
        f = File(filename, 'r')
    except IOError :
        print("ReadFiniteRadiusData could not open the file '{0}'".format(filename))
        raise
    try :
        # Get list of waveforms we'll be using
        WaveformNames = list(f)
        if(not CoordRadii) :
            # If the list of Radii is empty, figure out what they are
            CoordRadii = [m.group('r') for Name in WaveformNames for m in [re_compile(r"""R(?P<r>.*?)\.dir""").search(Name)] if m]
        else :
            # Pare down the WaveformNames list appropriately
            if(type(CoordRadii[0])==int) : CoordRadii = [WaveformNames[i] for i in CoordRadii]
            WaveformNames = [Name for Name in WaveformNames for Radius in CoordRadii for m in [re_compile(Radius).search(Name)] if m]
            CoordRadii = [m.group('r') for Name in CoordRadii for m in [re_compile(r"""R(?P<r>.*?)\.dir""").search(Name)] if m]
        NWaveforms = len(WaveformNames)
        # Check input data
        if(not ValidateGroupOfWaveforms(f, filename, WaveformNames, LModes)) :
            raise ValueError("Bad input waveforms in {0}.".format(filename))
        # print("{0} passed the data-integrity tests.".format(filename))
        stdout.write("{0} passed the data-integrity tests.\n".format(filename)); stdout.flush()
        Ws = [GWFrames.Waveform() for i in range(NWaveforms)]
        Radii = [None]*NWaveforms
        InitialAdmEnergy = f[WaveformNames[0]+'/InitialAdmEnergy.dat'][0,1]
        DataType = basename(filename).partition('_')[0]
        if('hdot' in DataType.lower()) :
            DataType = GWFrames.hdot
        elif('h' in DataType.lower()) :
            DataType = GWFrames.h
        elif('psi4' in DataType.lower()) :
            DataType = GWFrames.Psi4
        else :
            DataType = GWFrames.UnknownDataType
            raise ValueError("The file '{0}' does not contain a recognizable description of the data type ('h', 'hdot', or 'Psi4').".format(filename))
        PrintedLine = ''
        for n in range(NWaveforms) :
            if(n==NWaveforms-1) :
                WaveformNameString = WaveformNames[n] + '\n'
            else :
                WaveformNameString = WaveformNames[n] + ', '
            if(len(PrintedLine + WaveformNameString)>100) :
                # print('\n' + WaveformNameString),
                stdout.write('\n' + WaveformNameString); stdout.flush()
                PrintedLine = WaveformNameString
            else :
                #print(WaveformNameString),
                stdout.write(WaveformNameString); stdout.flush()
                PrintedLine += WaveformNameString
            Radii[n] = ReadFiniteRadiusWaveform(n, filename, WaveformNames[n], ChMass, InitialAdmEnergy, YLMRegex, LModes, DataType, Ws)
            Ws[n].AppendHistory("### # Python read from '{0}/{1}'.\n".format(filename,WaveformNames[n]))
    finally :
        f.close()
    return Ws,Radii,CoordRadii



def Extrapolate(**kwargs) :
    """
    Perform extrapolations from finite-radius data
    ==============================================
      Parameters
      ----------
        InputDirectory	         './'
          Where to find the input data.  Can be relative or absolute.
        
        OutputDirectory	         './'
          This directory will be made if it does not exist.
        
        DataFile                 'rh_FiniteRadii_CodeUnits.h5'
          Input file holding the data from all the radii.
        
        ChMass	 	         0.0
          Christodoulou mass in the same units as the rest of the
          data.  All the data will be rescaled into units such that
          this is one.  If this is zero, the Christodoulou mass will
          be extracted automatically from the horizons file below.
        
        HorizonsFile             'Horizons.h5'
          File name to read for horizon data (if ChMass is 0.0).
        
        CoordRadii	         []
          List of strings containing the radii to use, or of (integer)
          indices of the list of waveform names.  If this is a list of
          indices, the order is just the order output by the command
          `list(h5py.File(DataFile))` which *should* be the same as
          `h5ls`.  If the list is empty, all radii that can be found 
          are used.
        
        LModes                   range(2,100)
          List of ell modes to extrapolate
        
        ExtrapolationOrders      [-1, 2, 3, 4, 5, 6]
          Negative numbers correspond to extracted data, counting down
          from the outermost extraction radius (which is -1).
        
        UseOmega                 False
          Whether or not to extrapolate as a function of lambda/r =
          1/(r*m*omega), where omega is the instantaneous angular
          frequency of rotation.  If this is True, the extrapolation
          will usually not converge for high N; if this is False, SVD
          will generally cause the convergence to appear to fall to
          roundoff, though the accuracy presumably is not so great.
        
        OutputFrame              GWFrames.Inertial
          Transform to this frame before comparison and output.
        
        ExtrapolatedFiles        'Extrapolated_N{N}.h5'
        ExtrapolationUncertaintyFiles  'ExtrapolationUncertainty_N{N}.h5'
        DifferenceFiles          'ExtrapConvergence_N{N}-N{Nm1}.h5'
          These are python-formatted output file names, where the
          extrapolation order N is substituted for '{N}', and the
          previous extrapolation order is substituted for {Nm1}.  The
          data-type inferred from the DataFile name is prepended.  If
          DifferenceFiles is empty, none are output.
        
        PlotFormat               'pdf'
          The format of output plots.  This can be the empty string,
          in which case no plotting is done.  Or, these can be any of
          the formats supported by your installation of matplotlib.
        
        MinTimeStep              0.005
          The smallest allowed time step in the output data.
        
        EarliestTime             -3.0e300
          The earliest time in the output data.  For values less than
          0, some of the data corresponds to times when only junk
          radiation is present.
        
        LatestTime               3.0e300
          The latest time in the output data.
        
        AlignmentTime            None
          The time at which to align the Waveform with the dominant
          eigenvector of <LL>.  If the input value is `None` or is
          outside of the input data, it will be reset to the midpoint
          of the waveform: (W_outer.T(0)+W_outer.T(-1))/2
    
    """
    
    # Basic imports
    from os import makedirs
    from os.path import exists
    from sys import stdout, stderr
    from textwrap import dedent
    from numpy import sqrt, abs, fmod, pi, transpose, array
    from scipy.interpolate import splev, splrep
    from GWFrames import Inertial, Corotating, Intersection, FrameFromAngularVelocity, Quaternions, Waveform, Waveforms, vectorW, vectord, vectorvectord
    
    # Process keyword arguments
    InputDirectory = kwargs.pop('InputDirectory', './')
    OutputDirectory = kwargs.pop('OutputDirectory', './')
    DataFile = kwargs.pop('DataFile', 'rh_FiniteRadii_CodeUnits.h5')
    ChMass = kwargs.pop('ChMass', 0.0)
    HorizonsFile = kwargs.pop('HorizonsFile', 'Horizons.h5')
    CoordRadii = kwargs.pop('CoordRadii', [])
    LModes = kwargs.pop('LModes', range(2,100))
    ExtrapolationOrders = kwargs.pop('ExtrapolationOrders', [-1, 2, 3, 4, 5, 6])
    UseOmega = kwargs.pop('UseOmega', False)
    OutputFrame = kwargs.pop('OutputFrame', Inertial)
    ExtrapolatedFiles = kwargs.pop('ExtrapolatedFiles', 'Extrapolated_N{N}.h5')
    ExtrapolationUncertaintyFiles = kwargs.pop('ExtrapolationUncertaintyFiles', 'ExtrapolationUncertainty_N{N}.h5')
    DifferenceFiles = kwargs.pop('DifferenceFiles', 'ExtrapConvergence_N{N}-N{Nm1}.h5')
    PlotFormat = kwargs.pop('PlotFormat', 'pdf')
    MinTimeStep = kwargs.pop('MinTimeStep', 0.005)
    EarliestTime = kwargs.pop('EarliestTime', -3.0e300)
    LatestTime = kwargs.pop('LatestTime', 3.0e300)
    AlignmentTime = kwargs.pop('AlignmentTime', None)
    if(len(kwargs)>0) :
        raise ValueError("Unknown arguments to `Extrapolate`: kwargs={0}".format(kwargs))
    
    # Polish up the input arguments
    if(not InputDirectory.endswith('/')) : InputDirectory += '/'
    if(not OutputDirectory.endswith('/')) : OutputDirectory += '/'
    if(not exists(HorizonsFile)) : HorizonsFile = InputDirectory + HorizonsFile
    if(not exists(DataFile)) : DataFile = InputDirectory + DataFile
    if(ChMass==0.0) :
        print("WARNING: ChMass is being automatically determined from the data, rather than metadata.txt.")
        ChMass = PickChMass(HorizonsFile)
    # AlignmentTime is reset properly once the data are read in, if necessary.
    # The reasonableness of ExtrapolationOrder is checked below.
    
    # Don't bother loading plotting modules unless we're plotting
    if(PlotFormat) :
        import matplotlib as mpl
        mpl.use('Agg')
        import matplotlib.pyplot as plt
        import GWFrames.plot
        try :
            mpl.rcParams['axes.color_cycle'] = ['#000000', '#cc79a7', '#d55e00', '#0072b2', '#f0e442', '#56b4e9', '#e69f00', '#2b9f78']
        except KeyError :
            mpl.axes.set_default_color_cycle(['#000000', '#cc79a7', '#d55e00', '#0072b2', '#f0e442', '#56b4e9', '#e69f00', '#2b9f78'])
        figabs = plt.figure(0)
        figarg = plt.figure(1)
        fignorm = plt.figure(2)
    
    # Read in the Waveforms
    print("Reading Waveforms from {0}...".format(DataFile)); stdout.flush()
    Ws,Radii,CoordRadii = ReadFiniteRadiusData(ChMass=ChMass, filename=DataFile, CoordRadii=CoordRadii, LModes=LModes)
    
    Radii_shape = (len(Radii),len(Radii[0]))
    
    # Make sure there are enough radii to do the requested extrapolations
    if((len(Ws) <= max(ExtrapolationOrders)) and (max(ExtrapolationOrders)>-1)) :
        raise ValueError("Not enough data sets ({0}) for max extrapolation order (N={1}).".format(len(Ws), max(ExtrapolationOrders)))
    if(-len(Ws)>min(ExtrapolationOrders)) :
        raise ValueError("Not enough data sets ({0}) for min extrapolation order (N={1}).".format(len(Ws), min(ExtrapolationOrders)))
    
    # Figure out which is the outermost data
    SortedRadiiIndices = sorted(range(len(CoordRadii)), key=lambda k: float(CoordRadii[k]))
    i_outer = SortedRadiiIndices[-1]
    
    # Convert to c++ objects and interpolate to common times
    Ws = Waveforms(vectorW(Ws))
    Radii = vectorvectord(Radii)
    print("Interpolating to common times..."); stdout.flush()
    Ws.SetCommonTime(Radii, MinTimeStep, EarliestTime, LatestTime)
    W_outer = Ws[i_outer]
    
    # If the AlignmentTime is not set properly, set it to the default
    if( (not AlignmentTime) or AlignmentTime<W_outer.T(0) or AlignmentTime>=W_outer.T(W_outer.NTimes()-1)) :
        AlignmentTime = (W_outer.T(0)+W_outer.T(W_outer.NTimes()-1))/2
    
    # Print the input arguments neatly for the history
    InputArguments = """\
        ### # Extrapolation input arguments:
        ### D = {{}}
        ### D['InputDirectory'] = {InputDirectory}
        ### D['OutputDirectory'] = {OutputDirectory}
        ### D['DataFile'] = {DataFile}
        ### D['ChMass'] = {ChMass}
        ### D['HorizonsFile'] = {HorizonsFile}
        ### D['CoordRadii'] = {CoordRadii}
        ### D['LModes'] = {LModes}
        ### D['ExtrapolationOrders'] = {ExtrapolationOrders}
        ### D['UseOmega'] = {UseOmega}
        ### D['OutputFrame'] = {OutputFrame}
        ### D['ExtrapolatedFiles'] = {ExtrapolatedFiles}
        ### D['ExtrapolationUncertaintyFiles'] = {ExtrapolationUncertaintyFiles}
        ### D['DifferenceFiles'] = {DifferenceFiles}
        ### D['PlotFormat'] = {PlotFormat}
        ### D['MinTimeStep'] = {MinTimeStep}
        ### D['EarliestTime'] = {EarliestTime}
        ### D['LatestTime'] = {LatestTime}
        ### D['AlignmentTime'] = {AlignmentTime}
        ### # End Extrapolation input arguments
        """.format(InputDirectory = InputDirectory,
                   OutputDirectory = OutputDirectory,
                   DataFile = DataFile,
                   ChMass = ChMass,
                   HorizonsFile = HorizonsFile,
                   CoordRadii = CoordRadii,
                   LModes = LModes,
                   ExtrapolationOrders = ExtrapolationOrders,
                   UseOmega = UseOmega,
                   OutputFrame = OutputFrame,
                   ExtrapolatedFiles = ExtrapolatedFiles,
                   ExtrapolationUncertaintyFiles = ExtrapolationUncertaintyFiles,
                   DifferenceFiles = DifferenceFiles,
                   PlotFormat = PlotFormat,
                   MinTimeStep = MinTimeStep,
                   EarliestTime = EarliestTime,
                   LatestTime = LatestTime,
                   AlignmentTime = AlignmentTime)
    InputArguments = dedent(InputArguments)
    
    # If required, figure out the orbital frequencies
    if(UseOmega) :
        Omegas = vectord([sqrt(sum([c**2 for c in o])) for o in W_outer.AngularVelocityVector([2])])
    else :
        Omegas = vectord([])
    
    # Transform W_outer into its smoothed corotating frame, and align modes with frame at given instant
    # print("Rotating into common (outer) frame...")
    stdout.write("Rotating into common (outer) frame...\n"); stdout.flush()
    if(W_outer.FrameType() != Inertial) :
        raise ValueError("Extrapolation assumes that the input data are in the inertial frame")
    # AV = array(W_outer.AngularVelocityVector())
    # #AV = transpose([splev(W_outer.T(),splrep(W_outer.T(),AV[:,i],s=0.1)) for i in range(3)])
    # W_outer.RotateDecompositionBasis(FrameFromAngularVelocity(Quaternions(AV), W_outer.T()))
    # W_outer.SetFrameType(Corotating)
    W_outer.TransformToCorotatingFrame()
    W_outer.AlignDecompositionFrameToModes(AlignmentTime)
    
    # Transform everyone else into the same frame
    for i in SortedRadiiIndices[:-1] :
        Ws[i].RotateDecompositionBasis(W_outer.Frame())
        Ws[i].SetFrameType(Corotating)
    
    # Do the actual extrapolations
    print("Running extrapolations."); stdout.flush()
    ExtrapolatedWaveforms = Ws.Extrapolate(Radii, ExtrapolationOrders, Omegas)
    
    NExtrapolations = len(ExtrapolationOrders)
    for i,ExtrapolationOrder in enumerate(ExtrapolationOrders) :
        # If necessary, rotate
        if(OutputFrame==Inertial or OutputFrame==Corotating) :
            stdout.write("N={0}: Rotating into inertial frame...\n".format(ExtrapolationOrder)); stdout.flush()
            ExtrapolatedWaveforms[i].TransformToInertialFrame()
            if(ExtrapolationOrder>=0) :
                ExtrapolatedWaveforms[i+NExtrapolations].TransformToInertialFrame()
            print("☺"); stdout.flush()
        if(OutputFrame==Corotating) :
            stdout.write("N={0}: Rotating into corotating frame...\n".format(ExtrapolationOrder)); stdout.flush()
            ExtrapolatedWaveforms[i].TransformToCorotatingFrame()
            if(ExtrapolationOrder>=0) :
                ExtrapolatedWaveforms[i+NExtrapolations].TransformUncertaintiesToCorotatingFrame(ExtrapolatedWaveforms[i].Frame())
            print("☺"); stdout.flush()
        
        # Append the relevant information to the history
        ExtrapolatedWaveforms[i].AppendHistory(InputArguments)
        if(ExtrapolationOrder>=0) :
            ExtrapolatedWaveforms[i+NExtrapolations].AppendHistory(InputArguments)
        
        # Output the data
        ExtrapolatedFile = OutputDirectory+ExtrapolatedFiles.format(N=ExtrapolationOrder)
        stdout.write("N={0}: Writing {1}... ".format(ExtrapolationOrder, ExtrapolatedFile)); stdout.flush()
        if not exists(OutputDirectory) :
            makedirs(OutputDirectory)
        ExtrapolatedWaveforms[i].OutputToH5(ExtrapolatedFile)
        if(ExtrapolationOrder>=0) :
            ExtrapolationUncertaintyFile = OutputDirectory+ExtrapolationUncertaintyFiles.format(N=ExtrapolationOrder)
            ExtrapolatedWaveforms[i+NExtrapolations].OutputToH5(ExtrapolationUncertaintyFile)
        print("☺"); stdout.flush()
    
    MaxNormTime = ExtrapolatedWaveforms[0].MaxNormTime()
    FileNamePrefixString = ExtrapolatedWaveforms[0].GetFileNamePrefix()
    if(PlotFormat) :
        figabs.gca().set_xlabel(r'$(t-r_\ast)/M$')
        figarg.gca().set_xlabel(r'$(t-r_\ast)/M$')
        fignorm.gca().set_xlabel(r'$(t-r_\ast)/M$')
        figabs.gca().set_ylabel(r'$\Delta\, \mathrm{abs} \left( '+ExtrapolatedWaveforms[0].GetLaTeXDataDescription()+r' \right) $')
        figarg.gca().set_ylabel(r'$\Delta\, \mathrm{uarg} \left( '+ExtrapolatedWaveforms[0].GetLaTeXDataDescription()+r' \right) $')
        fignorm.gca().set_ylabel(r'$\left\| \Delta\, '+ExtrapolatedWaveforms[0].GetLaTeXDataDescription()+r' \right\|_{L_2} $')
    
    for i,ExtrapolationOrder in reversed(list(enumerate(ExtrapolationOrders))) :
        if(i>0) : # Compare to the last one
            if(DifferenceFiles or PlotFormat) :
                Diff = ExtrapolatedWaveforms[i].Compare(ExtrapolatedWaveforms[i-1])
            if(DifferenceFiles) :
                DifferenceFile = OutputDirectory+DifferenceFiles.format(N=ExtrapolationOrder, Nm1=ExtrapolationOrders[i-1])
                print("N={0}: Writing {1}... ".format(ExtrapolationOrder, DifferenceFile)); stdout.flush()
                Diff.OutputToH5(DifferenceFile)
                print("☺"); stdout.flush()
            if(PlotFormat) :
                # stdout.write("Plotting... "); stdout.flush()
                Interpolated = ExtrapolatedWaveforms[i].Interpolate(Diff.T())
                Normalization = Interpolated.Norm(True)
                AbsA = splev(Diff.T(), splrep(ExtrapolatedWaveforms[i].T(), ExtrapolatedWaveforms[i].Abs(ExtrapolatedWaveforms[i].FindModeIndex(2,2)), s=0), der=0)
                AbsB = splev(Diff.T(), splrep(ExtrapolatedWaveforms[i-1].T(), ExtrapolatedWaveforms[i-1].Abs(ExtrapolatedWaveforms[i-1].FindModeIndex(2,2)), s=0), der=0)
                AbsDiff = abs(AbsA-AbsB)/AbsA
                ArgDiff = (splev(Diff.T(), splrep(ExtrapolatedWaveforms[i].T(), ExtrapolatedWaveforms[i].ArgUnwrapped(ExtrapolatedWaveforms[i].FindModeIndex(2,2)), s=0), der=0)
                           - splev(Diff.T(), splrep(ExtrapolatedWaveforms[i].T(), ExtrapolatedWaveforms[i-1].ArgUnwrapped(ExtrapolatedWaveforms[i-1].FindModeIndex(2,2)), s=0), der=0))
                if(abs(ArgDiff[len(ArgDiff)/3])>1.9*pi) :
                    ArgDiff -= 2*pi*round(ArgDiff[len(ArgDiff)/3]/(2*pi))
                plt.figure(0)
                plt.semilogy(Diff.T(), AbsDiff, label=r'$(N={0}) - (N={1})$'.format(ExtrapolationOrder, ExtrapolationOrders[i-1]))
                plt.figure(1)
                plt.semilogy(Diff.T(), abs(ArgDiff), label=r'$(N={0}) - (N={1})$'.format(ExtrapolationOrder, ExtrapolationOrders[i-1]))
                plt.figure(2)
                plt.semilogy(Diff.T(), Diff.Norm(True)/Normalization,
                             label=r'$(N={0}) - (N={1})$'.format(ExtrapolationOrder, ExtrapolationOrders[i-1]))
                # print("☺"); stdout.flush()
    
    # Finish up the plots and save
    if(PlotFormat) :
        stdout.write("Saving plots... "); stdout.flush()
        plt.figure(0)
        plt.legend(borderpad=.2, labelspacing=0.1, handlelength=1.5, handletextpad=0.1, loc='lower left', prop={'size':'small'})
        plt.gca().set_ylim(1e-8, 10)
        plt.gca().axvline(x=MaxNormTime, ls='--')
        try :
            tight_layout(pad=0.5)
        except :
            pass
        figabs.savefig('{0}/{1}ExtrapConvergence_Abs.{2}'.format(OutputDirectory, FileNamePrefixString, PlotFormat))
        plt.gca().set_xlim(MaxNormTime-500., MaxNormTime+200.)
        figabs.savefig('{0}/{1}ExtrapConvergence_Abs_Merger.{2}'.format(OutputDirectory, FileNamePrefixString, PlotFormat))
        plt.close(figabs)
        plt.figure(1)
        plt.legend(borderpad=.2, labelspacing=0.1, handlelength=1.5, handletextpad=0.1, loc='lower left', prop={'size':'small'})
        plt.gca().set_xlabel('')
        plt.gca().set_ylim(1e-8, 10)
        plt.gca().axvline(x=MaxNormTime, ls='--')
        try :
            tight_layout(pad=0.5)
        except :
            pass
        figarg.savefig('{0}/{1}ExtrapConvergence_Arg.{2}'.format(OutputDirectory, FileNamePrefixString, PlotFormat))
        plt.gca().set_xlim(MaxNormTime-500., MaxNormTime+200.)
        figarg.savefig('{0}/{1}ExtrapConvergence_Arg_Merger.{2}'.format(OutputDirectory, FileNamePrefixString, PlotFormat))
        plt.close(figarg)
        plt.figure(2)
        plt.legend(borderpad=.2, labelspacing=0.1, handlelength=1.5, handletextpad=0.1, loc='lower left', prop={'size':'small'})
        plt.gca().set_ylim(1e-6, 10)
        plt.gca().axvline(x=MaxNormTime, ls='--')
        try :
            tight_layout(pad=0.5)
        except :
            pass
        fignorm.savefig('{0}/{1}ExtrapConvergence_Norm.{2}'.format(OutputDirectory, FileNamePrefixString, PlotFormat))
        plt.gca().set_xlim(MaxNormTime-500., MaxNormTime+200.)
        fignorm.savefig('{0}/{1}ExtrapConvergence_Norm_Merger.{2}'.format(OutputDirectory, FileNamePrefixString, PlotFormat))
        plt.close(fignorm)
        print("☺"); stdout.flush()
    
    return ExtrapolatedWaveforms





#####################################
### Batch extrapolation utilities ###
#####################################

# Local utility function
def _safe_format(s, **keys) :
    """
    Like str.format, but doesn't mind missing arguments.
    
    This function is used to replace strings like '{SomeKey}' in
    the template with the arguments given as keys.  For example, 
    
      _safe_format('{SomeKey} {SomeOtherKey}', SomeKey='Hello', SomeMissingKey='Bla')
    
    returns 'Hello {SomeOtherKey}', without errors, ignoring the
    `SomeMissingKey` argument, and not bothering with
    '{SomeOtherKey}', so that that can be replaced later.
    """
    class Default(dict) :
        def __missing__(self, key) :
            return '{'+key+'}'
    from string import Formatter
    return Formatter().vformat(s, (), Default(keys))


def UnstartedExtrapolations(TopLevelOutputDir, SubdirectoriesAndDataFiles) :
    """
    Find unstarted extrapolation directories
    
    """
    from os.path import exists
    Unstarted = []
    for Subdirectory,DataFile in SubdirectoriesAndDataFiles :
        StartedFile = '{0}/{1}/.started_{2}'.format(TopLevelOutputDir, Subdirectory, DataFile)
        if(not exists(StartedFile)) :
            Unstarted.append([Subdirectory, DataFile])
    return Unstarted

def NewerDataThanExtrapolation(TopLevelInputDir, TopLevelOutputDir, SubdirectoriesAndDataFiles) :
    """
    Find newer data than extrapolation
    
    """
    from os.path import exists, getmtime
    Newer = []
    for Subdirectory,DataFile in SubdirectoriesAndDataFiles :
        FinishedFile = '{0}/{1}/.finished_{2}'.format(TopLevelOutputDir, Subdirectory, DataFile)
        if(exists(FinishedFile)) :
            TimeFinished = getmtime(FinishedFile)
            TimeHorizons = getmtime('{0}/{1}/Horizons.h5'.format(TopLevelInputDir, Subdirectory))
            TimeData = getmtime('{0}/{1}/{2}'.format(TopLevelInputDir, Subdirectory, DataFile))
            if(TimeData>TimeFinished or TimeHorizons>TimeFinished) :
                Newer.append([Subdirectory, DataFile])
    return Newer

def StartedButUnfinishedExtrapolations(TopLevelOutputDir, SubdirectoriesAndDataFiles) :
    """
    Find directories with extrapolations that started but didn't finish.
    
    """
    from os.path import exists
    Unfinished = []
    for Subdirectory,DataFile in SubdirectoriesAndDataFiles :
        StartedFile = '{0}/{1}/.started_{2}'.format(TopLevelOutputDir, Subdirectory, DataFile)
        ErrorFile = '{0}/{1}/.error_{2}'.format(TopLevelOutputDir, Subdirectory, DataFile)
        FinishedFile = '{0}/{1}/.finished_{2}'.format(TopLevelOutputDir, Subdirectory, DataFile)
        if(exists(StartedFile) and not exists(ErrorFile) and not exists(FinishedFile)) :
            Unfinished.append([Subdirectory, DataFile])
    return Unfinished

def ErroredExtrapolations(TopLevelOutputDir, SubdirectoriesAndDataFiles) :
    """
    Find directories with errors
    
    """
    from os.path import exists
    Errored = []
    for Subdirectory,DataFile in SubdirectoriesAndDataFiles :
        ErrorFile = '{0}/{1}/.error_{2}'.format(TopLevelOutputDir, Subdirectory, DataFile)
        if(exists(ErrorFile)) :
            Errored.append([Subdirectory, DataFile])
    return Errored

def FindPossibleExtrapolationsToRun(TopLevelInputDir) :
    """
    Find all possible extrapolations
    
    """
    from os import walk
    from re import compile as re_compile
    
    SubdirectoriesAndDataFiles = []
    LevPattern = re_compile(r'/Lev[0-9]*$')
    
    # Walk the input directory
    for step in walk(TopLevelInputDir) :
        if(LevPattern.search(step[0])) :
            if('Horizons.h5' in step[2]) :
                if('rh_FiniteRadii_CodeUnits.h5' in step[2]) :
                    SubdirectoriesAndDataFiles.append([step[0].replace(TopLevelInputDir+'/',''), 'rh_FiniteRadii_CodeUnits.h5'])
                if('rPsi4_FiniteRadii_CodeUnits.h5' in step[2]) :
                    SubdirectoriesAndDataFiles.append([step[0].replace(TopLevelInputDir+'/',''), 'rPsi4_FiniteRadii_CodeUnits.h5'])
    return SubdirectoriesAndDataFiles

def RunExtrapolation(TopLevelInputDir, TopLevelOutputDir, Subdirectory, DataFile, Template) :
    from os import makedirs, chdir, getcwd, utime, remove
    from os.path import exists
    from subprocess import call
    
    InputDir = '{0}/{1}'.format(TopLevelInputDir, Subdirectory)
    OutputDir = '{0}/{1}'.format(TopLevelOutputDir, Subdirectory)
    if not exists(OutputDir) :
        makedirs(OutputDir)
    
    # If OutputDir/.started_r...h5 doesn't exist, touch it; remove errors and finished reports
    with file('{0}/.started_{1}'.format(OutputDir,DataFile), 'a') :
        utime('{0}/.started_{1}'.format(OutputDir,DataFile), None)
    if(exists('{0}/.error_{1}'.format(OutputDir,DataFile))) :
        remove('{0}/.error_{1}'.format(OutputDir,DataFile))
    if(exists('{0}/.finished_{1}'.format(OutputDir,DataFile))) :
        remove('{0}/.finished_{1}'.format(OutputDir,DataFile))
    
    # Copy the template file to OutputDir
    with open('{0}/Extrapolate_{1}.py'.format(OutputDir,DataFile[:-3]), 'w') as TemplateFile :
        TemplateFile.write(_safe_format(Template, DataFile=DataFile, Subdirectory=Subdirectory))
    
    # Try to run the extrapolation
    OriginalDir = getcwd()
    try :
        try :
            chdir(OutputDir)
        except :
            print("Couldn't change directory to '{0}'.".format(OutputDir))
            raise
        print("\n\nRunning {1}/Extrapolate_{0}.py\n\n".format(DataFile[:-3], getcwd()))
        ReturnValue = call("set -o pipefail; python Extrapolate_{0}.py 2>&1 | tee Extrapolate_{0}.log".format(DataFile[:-3]), shell=True)
        if(ReturnValue) :
            print("\n\nRunExtrapolation got an error ({4}) on ['{0}', '{1}', '{2}', '{3}'].\n\n".format(TopLevelInputDir, TopLevelOutputDir, Subdirectory, DataFile, ReturnValue))
            with open('{0}/.error_{1}'.format(OutputDir,DataFile), 'w') : pass
            chdir(OriginalDir)
            return ReturnValue
        with open('{0}/.finished_{1}'.format(OutputDir,DataFile), 'w') : pass
        print("\n\nFinished Extrapolate_{0}.py in {1}\n\n".format(DataFile[:-3], getcwd()))
    except :
        with open('{0}/.error_{1}'.format(OutputDir,DataFile), 'w') : pass
        print("\n\nRunExtrapolation got an error on ['{0}', '{1}', '{2}', '{3}'].\n\n".format(TopLevelInputDir, TopLevelOutputDir, Subdirectory, DataFile))
    finally :
        chdir(OriginalDir)
    
    return 0



==> anc/GWFrames/plot.py <==
"""
This submodule specializes the usual pyplot.plot function to be used
as methods with Waveform objects.

"""

def plotWaveform(this, WaveformPart='Abs', Modes=(), *pyplot_args, **pyplot_kwargs) :
    """
    This function should be called as a method of the Waveform class,
    e.g., as
    
    >>> W.plot('Abs', Modes=[[2,2], [2,-2]], c='r')
    
    where W is a Waveform object.  The first parameter should be a
    string --- one of ['Abs', 'LogAbs', 'LogLogAbs', 'Arg',
    'ArgUnwrapped', 'Re', Im'].  The second (optional) parameter is a
    list (using square brackets), where each element is some [l,m].
    Only modes included in this list will be plotted, unless the list
    is empty (the default), in which case all modes are plotted.
    
    All following arguments are passed to the usual pyplot.plot (or
    semilogx, semilogy, or loglog) function; in the example above, the
    "c='r'" argument is passed, making the line color red.  The only
    exception to this rule is the "label" keyword, which is handled
    internally when there is just one line.  Otherwise, the legend
    labels are set automatically to contain the [l,m] mode (though the
    legend is not shown by default).
    
    """
    
    from matplotlib.pyplot import plot, semilogx, semilogy, loglog, xlabel, ylabel, setp, isinteractive, ioff, ion, draw, show, gcf
    try : # If this matplotlib is too old, just ignore this
        from matplotlib.pyplot import tight_layout
    except :
        pass
    import matplotlib
    try:
        matplotlib.rcParams['axes.color_cycle'] = ['#000000', '#cc79a7', '#d55e00', '#0072b2', '#f0e442', '#56b4e9', '#e69f00', '#2b9f78']
    except KeyError :
        matplotlib.axes.set_default_color_cycle(['#000000', '#cc79a7', '#d55e00', '#0072b2', '#f0e442', '#56b4e9', '#e69f00', '#2b9f78'])
    from warnings import warn
    from numpy import array, empty, transpose, sin, cos
    
    def NotAbs(Anything) :
        return Anything
    
    XLabel = r'$(t-r_\ast)/M$'
    YLabel = ''
    
    Labels = []
    Lines = []
    
    WasInteractive = isinteractive()
    ioff()
    
    ## This decides which quantity to plot, what type of plot, and what the labels should be
    if (WaveformPart.lower()=='abs') :
        YLabel =r'$\mathrm{abs} \left( '+this.GetLaTeXDataDescription()+r' \right) $'
        styledplot = plot
        quantity = this.Abs
        AbsOrNot = NotAbs
    elif (WaveformPart.lower()=='logabs') :
        YLabel =r'$\mathrm{abs} \left( '+this.GetLaTeXDataDescription()+r' \right) $'
        styledplot = semilogy
        quantity = this.Abs
        AbsOrNot = abs
    elif (WaveformPart.lower()=='loglogabs') :
        YLabel =r'$\mathrm{abs} \left( '+this.GetLaTeXDataDescription()+r' \right) $'
        styledplot = loglog
        quantity = this.Abs
        AbsOrNot = abs
    elif (WaveformPart.lower()=='arg') :
        YLabel =r'$\mathrm{arg} \left( '+this.GetLaTeXDataDescription()+r' \right) $'
        styledplot = plot
        quantity = this.Arg
        AbsOrNot = NotAbs
    elif (WaveformPart.lower()=='argunwrapped' or WaveformPart.lower()=='uarg' or WaveformPart.lower()=='argu') :
        YLabel =r'$\mathrm{uarg} \left( '+this.GetLaTeXDataDescription()+r' \right) $'
        styledplot = plot
        quantity = this.ArgUnwrapped
        AbsOrNot = NotAbs
    elif (WaveformPart.lower()=='real' or WaveformPart.lower()=='re') :
        YLabel =r'$\mathrm{Re} \left( '+this.GetLaTeXDataDescription()+r' \right) $'
        styledplot = plot
        quantity = this.Re
        AbsOrNot = NotAbs
    elif (WaveformPart.lower()=='imaginary' or WaveformPart.lower()=='imag' or WaveformPart.lower()=='im') :
        YLabel =r'$\mathrm{Im} \left( '+this.GetLaTeXDataDescription()+r' \right) $'
        styledplot = plot
        quantity = this.Im
        AbsOrNot = NotAbs
    else :
        print("Unsupported plot type '{0}'".format(WaveformPart))
        return []
    
    ## This does the actual work of plotting, depending on what Modes are needed
    if (type(Modes)==int) : # The requested mode is plotted
        Lines = styledplot(this.T(), AbsOrNot(quantity(Modes)), *pyplot_args, **pyplot_kwargs)
        Labels = [str(tuple(this.LM(Modes)))]
    elif (len(Modes)==0) : # All modes are plotted
        Lines = styledplot(this.T(), AbsOrNot(quantity()).transpose(), *pyplot_args, **pyplot_kwargs)
        if ((this.NModes()==1) and ('label' in pyplot_kwargs)) :
            Labels = [pyplot_kwargs['label']]
        else :
            Labels = [str(tuple(this.LM(mode))) for mode in range(this.NModes())]
    elif ( (len(Modes)==2) and (type(Modes[0])==int and type(Modes[1])==int) ) :
        ModeIndex = this.FindModeIndex(Modes[0], Modes[1])
        Lines = styledplot(this.T(), transpose(AbsOrNot(quantity(ModeIndex))), *pyplot_args, **pyplot_kwargs)
        if ('label' in pyplot_kwargs) :
            Labels = [pyplot_kwargs['label']]
        else :
            Labels = [str(tuple(this.LM(ModeIndex)))]
    elif ( (len(Modes)==1) and (type(Modes[0])==list) and (type(Modes[0][0])==int and type(Modes[0][1])==int) ) :
        ModeIndex = this.FindModeIndex(Modes[0][0], Modes[0][1])
        Lines = styledplot(this.T(), transpose(AbsOrNot(quantity(ModeIndex))), *pyplot_args, **pyplot_kwargs)
        if ('label' in pyplot_kwargs) :
            Labels = [pyplot_kwargs['label']]
        else :
            Labels = [str(tuple(this.LM(ModeIndex)))]
    else :
        Modes = array(Modes, dtype=int)
        for i in range(Modes.shape[0]) :
            ModeIndex = this.FindModeIndex(int(Modes[i][0]), int(Modes[i][1]))
            Labels.append(str(tuple(Modes[i])))
            Lines.append(styledplot(this.T(), AbsOrNot(quantity(ModeIndex)).transpose(), *pyplot_args, **pyplot_kwargs))
    
    xlabel(XLabel)
    ylabel(YLabel)
    
    draw()
    
    if(WasInteractive) :
        ion()
        gcf().show()
    
    try :
        tight_layout(pad=0.1)
    except :
        pass
    
    for i in range(len(Lines)) :
        setp(Lines[i], label=Labels[i])
    
    return Lines



### The following allows us to write things like
###   W = GWFrames.Waveform()
###   W.plot('Abs', ((2,2), (2,-2)))
import GWFrames
GWFrames.Waveform.plot = plotWaveform


==> anc/GWFrames_Doc.i <==
%feature("docstring") GWFrames::Waveform::TransformUncertaintiesToInertialFrame """
Transform Waveform to an inertial frame.
========================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    Waveform&
  
  Description
  -----------
    This function uses the stored frame information to transform from whatever
    rotating frame the waveform is currently in, to a stationary, inertial
    frame. This is the usual frame of scri^+, and is the frame in which GW
    observations should be made.
  
"""

%feature("docstring") GWFrames::SWSH::spin """


  Parameters
  ----------
    s 
  
  Returns
  -------
    spin
  
"""

%feature("docstring") GWFrames::Quaternion """
class GWFrames::Quaternion
==========================
  Quaternion class implementing standard algebraic operations and several
  related functions.
  
  This class implements all of the basic algebraic operations applicable to
  Quaternions, as well as several related functions. Functions acting on
  Quaternions or vectors of Quaternions re-implement the same functions and
  various functions such as interpolation.
  
  Member variables
  ----------------
    double w
    double x
    double y
    double z
  
"""

%feature("docstring") GWFrames::Quaternions """


  Parameters
  ----------
    const vector<double>& vartheta
    const vector<double>& varphi
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& alpha
    const vector<double>& beta
    const vector<double>& gamma
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& w0
    const vector<double>& x0
    const vector<double>& y0
    const vector<double>& z0
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<vector<double>>& q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& angle
    const vector<vector<double>>& axis
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") GWFrames::FrameFromPrescribedRotation """
Construct minimal-rotation frame from Z basis vector of that frame.
===================================================================
  Parameters
  ----------
    const vector<Quaternion>& omega
      Vector of Quaternions
    const vector<double>& T
      Vector of corresponding times
    const unsigned int NIterations = 5
      Number of refinements [default: 5]
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    The input vector of Quaternions represent the angular-velocity vector
    (omega) of the frame at each instant of time. The returned vector of rotors
    will rotate the stationary frame's (x,y,z) vectors into the new frame's
    (X,Y,Z) vectors, where Z is parallel to omega, and the X and Y vectors are
    deduced by enforcing the condition that the instantaneous rotation of the
    frame about Z is |omega|. Note that this leaves an unfixed initial rotation
    in the XY plane.
  
"""

%feature("docstring") MatrixC::MatrixC """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    MatrixC
  



  Parameters
  ----------
    int n
    int m
  
  Returns
  -------
    MatrixC
  



  Parameters
  ----------
    int n
    int m
    const complex<double>& a
  
  Returns
  -------
    MatrixC
  



  Parameters
  ----------
    int n
    int m
    const complex<double> * a
  
  Returns
  -------
    MatrixC
  



  Parameters
  ----------
    const vector<vector<complex<double>>>& DataIn
  
  Returns
  -------
    MatrixC
  



  Parameters
  ----------
    const MatrixC& rhs
  
  Returns
  -------
    MatrixC
  
"""

%feature("docstring") GWFrames::Waveform::FrameTypeString """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    string
  
"""

%feature("docstring") GWFrames::Waveform::TransformToAngularVelocityFrame """
Transform Waveform to frame aligned with angular-velocity vector.
=================================================================
  Parameters
  ----------
    const vector<int>& Lmodes = vector<int>(0)
      L modes to evaluate
  
  Returns
  -------
    Waveform&
  
  Description
  -----------
    This function combines the steps required to obtain the Waveform in the
    frame aligned with the angular-velocity vector. Note that this frame is not
    the corotating frame; this frame has its z axis aligned with the
    angular-velocity vector.
    
    If Lmodes is empty (default), all L modes are used. Setting Lmodes to [2]
    or [2,3,4], for example, restricts the range of the sum.
  
"""

%feature("docstring") MatrixC::assign """


  Parameters
  ----------
    int newn
    int newm
    const complex<double>& a
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::WignerCoefficientFunctor::WignerCoefficientFunctor """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    WignerCoefficientFunctor
  
"""

%feature("docstring") GWFrames::PNWaveform::Phi_orb """


  Parameters
  ----------
    const unsigned int iTime
  
  Returns
  -------
    double
  



  Parameters
  ----------
    (none)
  
  Returns
  -------
    const vector<double>&
  
"""

%feature("docstring") GWFrames::Quaternion::Quaternion """
Empty constructor  initialized to 0s.
=====================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    Quaternion
  

Copy constructor.
=================
  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  

Constructor from spherical coordinates.
=======================================
  Parameters
  ----------
    const double vartheta
      Float representing the polar angle
    const double varphi
      Float representing the azimuthal angle
  
  Returns
  -------
    Quaternion
  
  Description
  -----------
    The unit Quaternion constructed in this way rotates the z axis onto the
    point given by the coordinates (vartheta, varphi).
  

Constructor from Euler angles.
==============================
  Parameters
  ----------
    const double alpha
      First Euler angle
    const double beta
      Second Euler angle
    const double gamma
      Third Euler angle
  
  Returns
  -------
    Quaternion
  
  Description
  -----------
    The unit Quaternion constructed in this way corresponds to a rotation by
    the given Euler angles. The convention used here is the z-y-z convention.
    That is, the rotations occur about the fixed axes: first a rotation by
    gamma about the z axis, then a rotation by beta about the y axis, and
    finally a rotation by alpha about the z axis.
  

Constructor by components.
==========================
  Parameters
  ----------
    const double w0
      Scalar component of Quaternion
    const double x0
      First vector component of Quaternion
    const double y0
      Second vector component of Quaternion
    const double z0
      Third vector component of Quaternion
  
  Returns
  -------
    Quaternion
  

Constructor from vector.
========================
  Parameters
  ----------
    const vector<double>& q
      Vector containing three or four components
  
  Returns
  -------
    Quaternion
  
  Description
  -----------
    If the input vector has three components, they are assumed to represent the
    vector components of the Quaternion, and the scalar component is set to
    zero. If the input vector has four components, they are assumed to
    represent the four components of the Quaternion, with the 0 component being
    the scalar part.
  

Constructor from axis-angle.
============================
  Parameters
  ----------
    const double angle
      Single number giving the rotation angle
    const vector<double>& axis
      Three-component vector (assumed to be normalized) giving the axis
  
  Returns
  -------
    Quaternion
  
  Description
  -----------
    This constructs a rotor (assuming 'axis' is normalized) corresponding to
    rotation about the given axis through the given angle.
  
"""

%feature("docstring") GWFrames::PNWaveform::Omega_precMag """


  Parameters
  ----------
    const unsigned int iTime
  
  Returns
  -------
    double
  

Vector of magnitudes of Omega_prec at each instant of time.
===========================================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::Waveform::NTimes """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    unsigned int
  
"""

%feature("docstring") GWFrames::pow """


  Parameters
  ----------
    const Quaternion& Q
    const double x
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const Quaternion& Q
    const Quaternion& P
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const double x
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const Quaternion& P
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const Quaternion& Q
    const vector<double>& x
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const Quaternion& Q
    const vector<Quaternion>& P
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const vector<double>& x
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const vector<Quaternion>& P
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") GWFrames::Waveform::HackSpECSignError """
Correct the error in RWZ extraction from older SpEC files.
==========================================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    Waveform&
  
"""

%feature("docstring") GWFrames::Waveform::PNEquivalentOrbitalAV """
Deduce PN-equivalent orbital angular velocity from Waveform.
============================================================
  Parameters
  ----------
    const vector<int>& Lmodes = vector<int>(0)
      L modes to evaluate
  
  Returns
  -------
    vector<vector<double>>
  
  Description
  -----------
    This function simply takes the projection of the field's angular-velocity
    vector $\\vec{\\omega}$ along the dominant eigenvector $\\hat{V}_f$ of
    $<LL>$. This should be equivalent to the orbital angular velocity of the PN
    system. Note that the returned vector is relative to the inertial frame.
    
    If Lmodes is empty (default), all L modes are used. Setting Lmodes to [2]
    or [2,3,4], for example, restricts the range of the sum.
  
"""

%feature("docstring") GWFrames::Waveform::SchmidtEtAlVector """


  Parameters
  ----------
    const double alpha0Guess = 0.0
    const double beta0Guess = 0.0
  
  Returns
  -------
    vector<vector<double>>
  
"""

%feature("docstring") GWFrames::SWSH::SetRotation """


  Parameters
  ----------
    const Quaternion& iR
  
  Returns
  -------
    SWSH&
  
"""

%feature("docstring") Matrix::Matrix """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    Matrix
  



  Parameters
  ----------
    unsigned int rows
    unsigned int cols
  
  Returns
  -------
    Matrix
  



  Parameters
  ----------
    unsigned int rows
    unsigned int cols
    const double a
  
  Returns
  -------
    Matrix
  



  Parameters
  ----------
    const Matrix& rhs
  
  Returns
  -------
    Matrix
  



  Parameters
  ----------
    const vector<vector<double>>& DataIn
  
  Returns
  -------
    Matrix
  
"""

%feature("docstring") GWFrames::PNWaveform::OmegaHat_orb """


  Parameters
  ----------
    const unsigned int iTime
  
  Returns
  -------
    vector<double>
  



  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<vector<double>>
  
"""

%feature("docstring") GWFrames::Waveform::Frame """


  Parameters
  ----------
    const unsigned int TimeIndex
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    (none)
  
  Returns
  -------
    const vector<Quaternion>&
  
"""

%feature("docstring") GWFrames::MatrixC::nrows """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    int
  
"""

%feature("docstring") GWFrames::PNWaveform::Omega_orbMag """


  Parameters
  ----------
    const unsigned int iTime
  
  Returns
  -------
    double
  

Vector of magnitudes of Omega_orb at each instant of time.
==========================================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::Waveform::SetTime """


  Parameters
  ----------
    const vector<double>& a
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::ComplexDerivative """
Three-point finite-differencing of vector of complex<double>.
=============================================================
  Parameters
  ----------
    const vector<complex<double>>& f
      Vector of complex<double>.
    const vector<double>& t
      Vector of corresponding time steps.
  
  Returns
  -------
    vector<complex<double>>
  
  Description
  -----------
    Sundquist and Veronis, Tellus XXII (1970), 1
  
"""

%feature("docstring") GWFrames::Waveform::SetRIsScaledOut """


  Parameters
  ----------
    const bool Scaled
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::QuaternionDerivative """
Three-point finite-differencing of vector of Quaternions.
=========================================================
  Parameters
  ----------
    const vector<Quaternion>& f
      Vector of Quaternions.
    const vector<double>& t
      Vector of corresponding time steps.
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    Sundquist and Veronis, Tellus XXII (1970), 1
  
"""

%feature("docstring") GWFrames::Waveform::RotatePhysicalSystem """
Rotate the physical content of the Waveform by a constant rotor.
================================================================
  Parameters
  ----------
    const Quaternion& R_phys
  
  Returns
  -------
    Waveform&
  

Rotate the physical content of the Waveform.
============================================
  Parameters
  ----------
    vector<Quaternion> R_phys
      Vector of Quaternions by which to rotate
  
  Returns
  -------
    Waveform&
  
  Description
  -----------
    This rotates the physical system, leaving the coordinates in place.
    
    The Waveform's frame data records the rotors needed to rotate the standard
    (x,y,z) basis into the (X,Y,Z) basis with respect to which the Waveform
    modes are decomposed. If this is not the first rotation of the frame, we
    need to be careful about how we record the total rotation. Here, we are
    rotating the physical system, while leaving fixed the basis with respect to
    which the modes are decomposed. Therefore, the new frame must be the
    original frame data times $\\bar{R}_{phys}$.
    
    Note that this function does not change the frameType; this is left to the
    calling function.
  
"""

%feature("docstring") GWFrames::PNWaveform """
class GWFrames::PNWaveform
==========================
  Fundamental object creating precessing PN waveform.
  
  This object is a subclass of the GWFrames::Waveform object. In addition to
  the data stored in a Waveform, this stores the two spins chi1 and chi2; the
  orbital angular-velocity vectors Omega_orb, Omega_prec, and Omega_tot; the PN
  angular momentum; and the orbital phase Phi_orb. Various methods also exist
  for retrieving the vectors, their magnitudes, and their normalized versions.
  
  history
  
  String recording history of data
  
  t
  
  Vector of time indices
  
  frame
  
  Vector of quaternions. This represents the rotation applied to the physical
  system to go from the standard inertial frame to the frame in which the
  Waveform is decomposed. If this vector has length 0, the frame is assumed to
  be constant, and the standard frame. If this vector has length 1, the frame
  is assumed to be constant, but given by that value. Otherwise, this vector is
  assumed to have length NTimes(), corresponding to the frame at each moment.
  
  lm
  
  Vector of vectors of int's, giving (ell,m) data
  
  data
  
  Vector of complex numbers representing h or Psi4.
  
  chi1
  
  Vector of vectors of doubles representing the spin of BH 1.
  
  chi2
  
  Vector of vectors of doubles representing the spin of BH 2.
  
  Omega_orb
  
  Vector of vectors of doubles representing the orbital angular-velocity vector.
  
  Omega_prec
  
  Vector of vectors of doubles representing the precessional angular-velocity
  vector.
  
  Omega_tot
  
  Vector of vectors of doubles representing the total angular-velocity vector.
  
  L
  
  Vector of vectors of doubles representing the angular-momentum vector.
  
  Phi_orb
  
  Vector of doubles representing the orbital phase.
  
  Member variables
  ----------------
    vector<vector<double>> mchi1
    vector<vector<double>> mchi2
    vector<vector<double>> mOmega_orb
    vector<vector<double>> mOmega_prec
    vector<vector<double>> mL
    vector<double> mPhi_orb
  
"""

%feature("docstring") GWFrames::Quaternion::operator= """
Equality operator (not available from python)
=============================================
  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion&
  
"""

%feature("docstring") GWFrames::Waveform::Data """


  Parameters
  ----------
    const unsigned int Mode
    const unsigned int TimeIndex
  
  Returns
  -------
    complex<double>
  

Return vector of complex data of a given mode as function of time.
==================================================================
  Parameters
  ----------
    const unsigned int Mode
  
  Returns
  -------
    vector<complex<double>>
  

Return vector of vector of complex data of all modes as function of time.
=========================================================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<vector<complex<double>>>
  
"""

%feature("docstring") GWFrames::Waveform::AngularVelocityVector """
Calculate the angular velocity of the Waveform.
===============================================
  Parameters
  ----------
    const vector<int>& Lmodes = vector<int>(0)
      L modes to evaluate
  
  Returns
  -------
    vector<vector<double>>
  
  Description
  -----------
    This returns the angular velocity of the Waveform, as defined in Sec. II of
    'Angular velocity of gravitational radiation and the corotating frame'.
    Note that the returned vector is relative to the inertial frame.
    
    If Lmodes is empty (default), all L modes are used. Setting Lmodes to [2]
    or [2,3,4], for example, restricts the range of the sum.
  
"""

%feature("docstring") SQR """


  Parameters
  ----------
    const double& x
  
  Returns
  -------
    double
  



  Parameters
  ----------
    const double a
  
  Returns
  -------
    double
  



  Parameters
  ----------
    const double a
  
  Returns
  -------
    double
  
"""

%feature("docstring") TransitionFunction_Smooth """
Local utility function.
=======================
  Parameters
  ----------
    const double x
  
  Returns
  -------
    double
  
  Description
  -----------
    This smoothly transitions from 0.0 for x<=0.0 to 1.0 for x>=1.0. The
    function is just the usual transition function based on the familiar smooth
    but non-analytic function.
  
"""

%feature("docstring") WignerDMatrix::SetRotation """
Reset the rotor for this object to the given value.
===================================================
  Parameters
  ----------
    const Quaternion& iR
  
  Returns
  -------
    WignerDMatrix&
  
"""

%feature("docstring") GWFrames """
namespace GWFrames
==================
  Collection of objects and functions for manipulating gravitational waves.
  
"""

%feature("docstring") GWFrames::Eigenvectors """


  Parameters
  ----------
    Matrix& M
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::Waveform::TransformToOShaughnessyEtAlFrame """
Transform Waveform to O'Shaughnessy et al. frame.
=================================================
  Parameters
  ----------
    const vector<int>& Lmodes = vector<int>(0)
      L modes to evaluate
  
  Returns
  -------
    Waveform&
  
  Description
  -----------
    This function combines the steps required to obtain the Waveform in the
    O'Shaughnessy et al. frame.
    
    If Lmodes is empty (default), all L modes are used. Setting Lmodes to [2]
    or [2,3,4], for example, restricts the range of the sum.
  
"""

%feature("docstring") GWFrames::BinomialCoefficientFunctor """
class GWFrames::BinomialCoefficientFunctor
==========================================
  Storage for pre-calculated binomial values.
  
  The object is a functor for the binomial coefficients. E.g.,
  BinomialCoefficientFunctor Binom;
const double Binom_4_2 = Binom(4,2);
  
  Note that values up to Binom(2*ellMax_Utilities, ...) are calculated, where
  ellMax_Utilities is set in Utilities.hpp. Requests for greater values are
  answered with an exception.
  
  Member variables
  ----------------
    const vector<double> BinomialCoefficientTable
  
"""

%feature("docstring") GWFrames::Quaternion::operator- """
Negation operator returns this object with opposite sign.
=========================================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    Quaternion
  

Subtract a double from scalar component.
========================================
  Parameters
  ----------
    const double t
  
  Returns
  -------
    Quaternion
  

Quaternion subtraction.
=======================
  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") GWFrames::Quaternion::operator/ """
Divide each component by double.
================================
  Parameters
  ----------
    const double t
  
  Returns
  -------
    Quaternion
  

Quaternion division.
====================
  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") GWFrames::Waveform::SetLM """


  Parameters
  ----------
    const vector<vector<int>>& a
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::Waveform::swap """
Efficiently swap data between two Waveform objects.
===================================================
  Parameters
  ----------
    Waveform& b
  
  Returns
  -------
    void
  
  Description
  -----------
    This function uses the std::vector method 'swap' which simply swaps
    pointers to data, for efficiency.
  
"""

%feature("docstring") GWFrames::Waveform::AlignDecompositionFrameToModes """
Fix the orientation of the corotating frame.
============================================
  Parameters
  ----------
    const double t_fid
      Fiducial time at which the alignment should happen
    const vector<int>& Lmodes = vector<int>(0)
      Lmodes to use in computing $<LL>$
  
  Returns
  -------
    Waveform&
  
  Description
  -----------
    The corotating frame is only defined up to some constant rotor R_c; if
    R_corot is corotating, then so is R_corot*R_c. This function uses that
    freedom to ensure that the frame is aligned with the Waveform modes at the
    fiducial time. In particular, it ensures that the Z axis of the frame in
    which the decomposition is done is along the dominant eigenvector of $<LL>$
    (suggested by O'Shaughnessy et al.), and the phase of the (2,2) mode is
    zero.
    
    If Lmodes is empty (default), all L modes are used. Setting Lmodes to [2]
    or [2,3,4], for example, restricts the range of the sum.
  
"""

%feature("docstring") GWFrames::Quaternion::operator+ """
Add a double to scalar component.
=================================
  Parameters
  ----------
    const double t
  
  Returns
  -------
    Quaternion
  

Quaternion addition.
====================
  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") GWFrames::Quaternion::operator* """
Multiply each component by double.
==================================
  Parameters
  ----------
    const double t
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") GWFrames::Intersection """
Return the intersection of two time sequences.
==============================================
  Parameters
  ----------
    const vector<double>& t1
    const vector<double>& t2
    const double MinStep = 0.005
    const double MinTime = -1e300
    const double MaxTime = 1e300
  
  Returns
  -------
    vector<double>
  
  Description
  -----------
    The time step at each point is the minimum of the time steps in t1 and t2
    at that instant, or MinStep, whichever is greater. The output starts at the
    earliest moment common to t1 and t2, or MinTime, whichever is greater.
    
    The input to this function is assumed to be strictly monotonic.
  
"""

%feature("docstring") GWFrames::Eigenvalues """


  Parameters
  ----------
    Matrix& M
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::WignerCoefficientFunctor """
class GWFrames::WignerCoefficientFunctor
========================================
  Storage for pre-calculated values of coefficients used in calculating Wigner
  D matrices.
  
  The object is a functor for certain coefficients needed when computing the
  Wigner D matrices. E.g., WignerCoefficientFunctor WignerCoeff;
const double
  Coeff_4_3_m2 = WignerCoeff(4,3,-2);
  
  Note that values up to WignerCoeff(ellMax_Utilities, ...) are calculated,
  where ellMax_Utilities is set in Utilities.hpp. Requests for greater values
  are answered with an exception.
  
  Member variables
  ----------------
    const vector<double> CoefficientTable
  
"""

%feature("docstring") GWFrames::Waveform::TransformToSchmidtEtAlFrame """
Transform Waveform to Schmidt et al. frame.
===========================================
  Parameters
  ----------
    const double alpha0Guess = 0.0
      Initial guess for optimal direction alpha
    const double beta0Guess = 0.0
      Initial guess for optimal direction beta
  
  Returns
  -------
    Waveform&
  
  Description
  -----------
    This function combines the steps required to obtain the Waveform in the
    Schmidt et al. frame.
  
"""

%feature("docstring") GWFrames::Waveform """
class GWFrames::Waveform
========================
  Fundamental object encapsulating waveform data, such as time, (l,m)
  information, and complex data.
  
  This object provides the main user interface for this collection of code. The
  various methods for this class are intended to provide all manipulations that
  might be necessary in the course of waveform analysis.
  
  history
  
  String recording history of data
  
  t
  
  Vector of time indices
  
  frame
  
  Vector of unit quaternions (rotors). This rotation, applied to the standard
  basis (x,y,z) results in the basis (X,Y,Z), with respect to which the
  waveform is decomposed. If this vector has length 0, the frame is assumed to
  be constant. If this vector has length 1, the frame is assumed to be
  constant, but given by that value. Otherwise, this vector is assumed to have
  length NTimes(), corresponding to the frame at each moment.
  
  FrameType
  
  Enum type defined as {UnknownFrameType, Inertial, Aligned, Coorbital,
  Corotating}. This is used to check that appropriate operations are performed,
  when such operations are sensitive to the frame.
  
  DataType
  
  Enum type defined as {UnknownDataType, h, hdot, Psi4}. This is used to check
  that appropriate operations are performed, when such operations are sensitive
  to the data type (finding the flux, for example).
  
  RScaledOut
  
  Boolean stating whether or not radial dependence has been scaled out of the
  data. If true, the data represents r*h or r*Psi4, for example.
  
  MScaledOut
  
  Boolean stating whether or not the mass dependence has been scaled out of the
  data. If true, the data represents h/M or M*Psi4, for example, and the time
  represents t/M.
  
  lm
  
  Vector of vectors of int's, giving (ell,m) data
  
  data
  
  Vector of complex numbers representing h or Psi4. Note that this data is
  stored as real and imaginary parts. In the corotating frame, this is probably
  optimal, as decomposing into modulus and phase is no longer useful, and can
  actually lead to discontinuities in m=0 modes.
  
  Member variables
  ----------------
    stringstream history
    vector<double> t
    vector<Quaternion> frame
    WaveformFrameType frameType
    WaveformDataType dataType
    bool rIsScaledOut
    bool mIsScaledOut
    vector<vector<int>> lm
    MatrixC data
  
  Non-public member functions
  ---------------------------
    Waveform& TransformModesToRotatedFrame
      Rotate modes of the Waveform object.    Waveform& TransformUncertaintiesToRotatedFrame
      Rotate modes of the uncertainty of a Waveform object.  
"""

%feature("docstring") GWFrames::PNWaveform::chi2Mag """


  Parameters
  ----------
    const unsigned int iTime
  
  Returns
  -------
    double
  
"""

%feature("docstring") GWFrames::Waveform::SetFrameType """


  Parameters
  ----------
    const WaveformFrameType Type
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::FrameFromAngularVelocity """


  Parameters
  ----------
    const vector<Quaternion>& Omega
      Vector of Quaternions.
    const vector<double>& T
      Vector of corresponding times.
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    Note that each element of Omega should be a pure-vector Quaternion,
    corresponding to the angular-velocity vector at the instant of time.
  
"""

%feature("docstring") GWFrames::Quaternion::operator* """
Quaternion multiplication.
==========================
  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") GWFrames::Matrix::gslobj """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    gsl_matrix *
  
"""

%feature("docstring") GWFrames::Waveform::SetDataType """


  Parameters
  ----------
    const WaveformDataType Type
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::Waveform::MaxNormIndex """
Return the data index corresponding to the time of the largest norm.
====================================================================
  Parameters
  ----------
    const unsigned int SkipFraction = 4
      Integer fraction of data to skip before looking
  
  Returns
  -------
    unsigned int
  
  Description
  -----------
    The default value of SkipFraction is 4, meaning that we start looking for
    the maximum after 1/4th of the data, so as to cut out junk radiation. Note
    that this is integer division, so an argument of NTimes()+1 will look
    through all of the data.
    
    Norm()
    
    MaxNormTime()
  
"""

%feature("docstring") GWFrames::Waveform::Waveform """
Default constructor for an empty object.
========================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    Waveform
  

Copy constructor.
=================
  Parameters
  ----------
    const Waveform& W
  
  Returns
  -------
    Waveform
  
  Description
  -----------
    Simply copies all fields in the input object to the constructed object,
    including history
  

Constructor from data file.
===========================
  Parameters
  ----------
    const string& FileName
      Relative path to data file
    const string& DataFormat
      Either 'ReIm' or 'MagArg'
  
  Returns
  -------
    Waveform
  
  Description
  -----------
    NOTE: This function assumes that the data are stored as (ell,m) modes,
    starting with (2,-2), incrementing m, then incrementing ell and starting
    again at m=-ell. If this is not how the modes are stored, the 'lm' data of
    this object needs to be reset or bad things will happen when trying to find
    the angular-momentum vector or rotate the waveform.
  

Explicit constructor from data.
===============================
  Parameters
  ----------
    const vector<double>& T
    const vector<vector<int>>& LM
    const vector<vector<complex<double>>>& Data
  
  Returns
  -------
    Waveform
  
  Description
  -----------
    Arguments are T, LM, Data, which consist of the explicit data.
  
"""

%feature("docstring") GWFrames::Waveforms::operator[] """


  Parameters
  ----------
    const int i
  
  Returns
  -------
    const Waveform&
  



  Parameters
  ----------
    const int i
  
  Returns
  -------
    Waveform&
  
"""

%feature("docstring") GWFrames::PNWaveform::Omega_tot """
Total angular velocity of PN binary at an instant of time.
==========================================================
  Parameters
  ----------
    const unsigned int iTime
  
  Returns
  -------
    vector<double>
  

Total angular velocity of PN binary at each instant of time.
============================================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<vector<double>>
  
"""

%feature("docstring") GWFrames::Waveform::Hybridize """
Hybridize this Waveform with another.
=====================================
  Parameters
  ----------
    const Waveform& B
      Second Waveform to hybridize with
    const double t1
      Beginning of time over which to transition
    const double t2
      End of time over which to transition
    const double tMinStep = 0.005
      Lower limit on time step appearing in the output
  
  Returns
  -------
    Waveform
  
  Description
  -----------
    This function simply takes two Waveforms and blends them together. In
    particular, it does not align the Waveforms; that is assumed to have been
    done already. The transition function is a smooth
    
    Note that this function does NOT operate in place; a new Waveform object is
    constructed and returned.
  
"""

%feature("docstring") GWFrames::Matrix::~Matrix """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    ~Matrix
  
"""

%feature("docstring") GWFrames::Waveform::DataDot """
Return time derivative of data.
===============================
  Parameters
  ----------
    const unsigned int Mode
  
  Returns
  -------
    vector<complex<double>>
  
"""

%feature("docstring") VectorStringForm """


  Parameters
  ----------
    const vector<double>& V
  
  Returns
  -------
    string
  
"""

%feature("docstring") GWFrames::exp """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") GWFrames::Waveforms::clear """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::FrameFromXY """
Construct frame given the X and Y basis vectors of that frame.
==============================================================
  Parameters
  ----------
    const vector<Quaternion>& X
      Vector of Quaternions
    const vector<Quaternion>& Y
      Vector of Quaternions
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    The input parameters are Quaternions, assumed to be pure unit vectors,
    representing the X and Y basis vectors of the frame at each instant of
    time. The returned vector of rotors will rotate the stationary frame's
    (x,y,z) vectors into the new frame's (X,Y,Z) vectors.
  
"""

%feature("docstring") GWFrames::Component """


  Parameters
  ----------
    const vector<Quaternion>& Q
    const unsigned int i
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") FactorialTableCalculator """
Class to create an object returning the factorial of an argument.
=================================================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<double>
  
  Description
  -----------
    Note that because a double is returned, only values up to 28! will be
    exact; higher values will be accurate to machine precision. Values up to
    170! only are allowed because higher values overflow.
  
"""

%feature("docstring") StringForm """


  Parameters
  ----------
    const vector<int>& Lmodes
  
  Returns
  -------
    string
  
"""

%feature("docstring") GWFrames::inverse """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") GWFrames::WignerDMatrix """
class GWFrames::WignerDMatrix
=============================
  Member variables
  ----------------
    BinomialCoefficientFunctor BinomialCoefficient
    WignerCoefficientFunctor WignerCoefficient
    complex<double> Ra
    complex<double> Rb
    double absRa
    double absRb
    double absRRatioSquared
  
"""

%feature("docstring") Matrix::swap """


  Parameters
  ----------
    Matrix& b
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::Waveform::GetAlignmentOfFrame """
Get the rotor needed to align this waveform's frame to the other's at the given time.
=====================================================================================
  Parameters
  ----------
    const Waveform& A
      Fixed Waveform in corotating frame to which this Waveform is aligned
    const double t_fid
      Fiducial time at which to equate frames
    Quaternion& R_delta
      Returned rotor
  
  Returns
  -------
    void
  
  Description
  -----------
    This function simply finds the rotation necessary to align this waveform's
    frame to the other at the fiducial time, rather than applying it. This is
    called by AlignFrame and probably does not need to be called directly; see
    that function's documentation for more details.
    
    AlignFrame
  
"""

%feature("docstring") GWFrames::Quaternion::abs """
Absolute value of Quaternion.
=============================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    double
  
"""

%feature("docstring") GWFrames::PNWaveform::PNWaveform """
Default constructor for an empty object.
========================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    PNWaveform
  

Copy constructor.
=================
  Parameters
  ----------
    const PNWaveform& W
  
  Returns
  -------
    PNWaveform
  
  Description
  -----------
    Simply copies all fields in the input object to the constructed object,
    including history
  

Constructor of PN waveform from parameters.
===========================================
  Parameters
  ----------
    const double delta
      Normalized BH mass difference (M1-M2)/(M1+M2)
    const vector<double>& chi1_0
      Initial dimensionless spin vector of BH1
    const vector<double>& chi2_0
      Initial dimensionless spin vector of BH2
    const double Omega_orb_0
      Initial orbital angular frequency
    const Quaternion& R_0 = Quaternion(1, 0, 0, 0)
      Overall rotation of the system (optional)
  
  Returns
  -------
    PNWaveform
  
  Description
  -----------
    The PN system is initialized having the BHs along the x axis, with the
    orbital angular velocity along the positive z axis, having magnitude
    Omega_orb_0. The input spin vectors must be defined with respect to this
    basis.
    
    The TaylorT1 system is first integrated to compute the dynamics of the
    binary. The evolved spin vectors chi1 and chi2, orbital angular-velocity
    vector Omega_orb, and orbital phase Phi_orb are stored. Simultaneously, the
    minimal-rotation frame of the angular-velocity vector is computed, then
    rotated about the z' axis by Phi_orb, resulting in the binary's frame. Once
    this step is completed, the information is used to construct the waveform
    in the minimal-rotation frame. (That is, the waveform will be essentially
    corotating.)
    
    Note that, to get the PNWaveform in an inertial frame, you must first apply
    the method TransformToCorotatingFrame().
  
"""

%feature("docstring") GWFrames::Waveform::operator() """


  Parameters
  ----------
    const unsigned int Mode
  
  Returns
  -------
    const complex<double> *
  
"""

%feature("docstring") GWFrames::Quaternion::operator!= """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    bool
  
"""

%feature("docstring") GWFrames::CumulativeScalarIntegral """
Integrate scalar function by simple trapezoidal rule.
=====================================================
  Parameters
  ----------
    const vector<double>& fdot
      Vector of scalars.
    const vector<double>& t
      Vector of corresponding time steps.
  
  Returns
  -------
    double
  
"""

%feature("docstring") GWFrames::Waveform::Arg """


  Parameters
  ----------
    const unsigned int Mode
    const unsigned int TimeIndex
  
  Returns
  -------
    double
  

Return vector of arg of a given mode as function of time.
=========================================================
  Parameters
  ----------
    const unsigned int Mode
  
  Returns
  -------
    vector<double>
  
  Description
  -----------
    Note that this quantity is not 'unwrapped'. That is, the arg is between -pi
    and +pi. To get a smooth, continuous phase in python, use numpy.unwrap.
  

Return vector of vector of arg of all modes as function of time.
================================================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<vector<double>>
  
"""

%feature("docstring") MatrixC::operator= """


  Parameters
  ----------
    const MatrixC& rhs
  
  Returns
  -------
    MatrixC&
  
"""

%feature("docstring") GWFrames::Waveform::GetAlignmentOfTimeAndFrame """
Get time and frame offset for alignment over extended region.
=============================================================
  Parameters
  ----------
    const Waveform& A
      Fixed Waveform in corotating frame to which this Waveform is aligned
    const double t1
      Initial time of region over which differences are minimized
    const double t2
      Final time of region over which differences are minimized
    double& deltat
      Returned time offset
    Quaternion& R_delta
      Returned rotation offset
  
  Returns
  -------
    void
  
  Description
  -----------
    This function simply finds the time and rotation shifts necessary to align
    this waveform to the other at the fiducial time, rather than applying it.
    This is called by AlignTimeAndFrame and probably does not need to be called
    directly; see that function's documentation for more details.
    
    AlignTimeAndFrame
  
"""

%feature("docstring") GWFrames::normsquared """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    double
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::Waveforms::SetCommonTime """
Interpolate to a common set of times.
=====================================
  Parameters
  ----------
    vector<vector<double>>& Radii
    const double MinTimeStep = 0.005
    const double EarliestTime = -3e300
    const double LatestTime = 3e300
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::Waveform::LM """


  Parameters
  ----------
    const unsigned int Mode
  
  Returns
  -------
    const vector<int>&
  



  Parameters
  ----------
    (none)
  
  Returns
  -------
    const vector<vector<int>>&
  
"""

%feature("docstring") GWFrames::Waveforms::Extrapolate """
Main extrapolation routine.
===========================
  Parameters
  ----------
    vector<vector<double>>& Radii
      Array of radii for each Waveform (first index) and each time (second
      index)
    const vector<int>& ExtrapolationOrders
      List of integers denote extrapolation orders
    const vector<double>& Omegas = vector<double>(0)
      Optional list of angular frequencies for scaling extrapolation polynomial
  
  Returns
  -------
    Waveforms
  
  Description
  -----------
    The input FiniteRadiusWaveforms are assumed to be properly scaled and
    time-retarded, and interpolated to a uniform set of retarded times. This
    function simply steps through the indices, fitting those data to
    polynomials in 1/radius, and evaluating at 0 (for infinity).
    
    The extrapolation orders can be negative. In this case, the scaled,
    time-retarded waveform at finite radius is given, where N=-1 is the
    outermost Waveform, N=-2 is the second to outermost, etc.
    
    Note that the fitting uses gsl_multifit_linear_usvd, which is GSL's fitting
    function that does NOT use column scaling (specified by the 'u' in front of
    'svd' in the function name). The basic GSL fitting function uses column
    scaling 'to improve
the accuracy of the singular values'. However, for
    convergent series, this scaling can make all the coefficients roughly equal
    (just as the Omegas option does), which defeats the SVD.
  
"""

%feature("docstring") GWFrames::Waveforms::~Waveforms """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    ~Waveforms
  
"""

%feature("docstring") GWFrames::BinomialCoefficientFunctor::operator() """


  Parameters
  ----------
    const unsigned int n
    const unsigned int k
  
  Returns
  -------
    double
  
"""

%feature("docstring") GWFrames::BinomialCoefficientFunctor::BinomialCoefficientFunctor """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    BinomialCoefficientFunctor
  
"""

%feature("docstring") GWFrames::PNWaveform::LMag """


  Parameters
  ----------
    const unsigned int iTime
  
  Returns
  -------
    double
  

Vector of magnitudes of angular momentum L at each instant of time.
===================================================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::Waveform::operator= """
Assignment operator.
====================
  Parameters
  ----------
    const Waveform& 
  
  Returns
  -------
    Waveform&
  
"""

%feature("docstring") GWFrames::Waveform::AlignTime """
Change this Waveform by aligning to the other at the given time.
================================================================
  Parameters
  ----------
    const Waveform& A
      Fixed Waveform in inertial frame to which this Waveform is aligned
    const double t_fid
      Note that this function operates in place; the Waveform to which it is
      applied will change.
  
  Returns
  -------
    Waveform&
  
  Description
  -----------
    As noted above, it is implicitly assumed that both Waveforms are in an
    inertial frame, so that the magnitude of the angular velocity may be
    properly measured. This could be adjusted to account for the angular
    velocity of the frame, but hasn't been yet.
    
    To improve accuracy, the angular velocity of A is interpolated to t_fid.
    The time of B is then interpolated to the interpolated angular velocity.
    This assumes that B's angular velocity is strictly monotonic for roughly 5
    data points to either side.
  
"""

%feature("docstring") GWFrames::Eigensystem """


  Parameters
  ----------
    Matrix& M
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::Waveform::Abs """


  Parameters
  ----------
    const unsigned int Mode
    const unsigned int TimeIndex
  
  Returns
  -------
    double
  

Return vector of absolute value of a given mode as function of time.
====================================================================
  Parameters
  ----------
    const unsigned int Mode
  
  Returns
  -------
    vector<double>
  

Return vector of vector of absolute value of all modes as function of time.
===========================================================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<vector<double>>
  
"""

%feature("docstring") GWFrames::Waveform::NModes """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    unsigned int
  
"""

%feature("docstring") GWFrames::Waveform::AlignTimeAndFrame """
Align time and frame over extended region.
==========================================
  Parameters
  ----------
    const Waveform& A
      Fixed Waveform in corotating frame to which this Waveform is aligned
    const double t1
      Initial time of region over which differences are minimized
    const double t2
      Final time of region over which differences are minimized
  
  Returns
  -------
    Waveform&
  
  Description
  -----------
    Note that this function operates in place; the Waveform to which it is
    applied will change. However, the modes are not altered; only the t and
    frame data are.
    
    As noted above, it is implicitly assumed that both Waveforms are in their
    corotating frames, with the modes appropriately aligned to the frames at
    t_fid. The assumption is that the frames actually represent something
    physically meaningful, so that it is meaningful to insist that they be the
    same.
    
    Then, this function adjust the time and orientation of this Waveform, so
    that the difference between the two frames is minimized. That difference is
    measured by finding the rotor R_Delta required to rotate one frame into the
    other, taking the angle of that rotor, and integrating over the region [t1,
    t2].
    
    Relative to the inertial basis, the physical measurables (angular-velocity
    vector and dominant eigenvector of $<LL>$) of this Waveform are rotated.
    
    AlignDecompositionFrameToModes
  
"""

%feature("docstring") MatrixC::~MatrixC """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    ~MatrixC
  
"""

%feature("docstring") GWFrames::Waveform::DataTypeString """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    string
  
"""

%feature("docstring") dotproduct """


  Parameters
  ----------
    const double * a
    const double * b
  
  Returns
  -------
    double
  
"""

%feature("docstring") WignerCoefficientCalculator """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<double>
  
  Description
  -----------
    We need (2*ell+1)*(2*ell+1) coefficients for each value of ell from 0 (for
    completenes) up to ellMax_Utilities (hard coded in the header file). That's
    a total of from sympy import summation, symbols, simplify from
    sympy.polys.polyfuncs import horner ell, ellMax_Utilities, m, mp =
    symbols('ell ellMax_Utilities m mp', integer=True)
    horner(simplify(summation((2*ell+1)**2, (ell, 0, ellMax_Utilities))))
    
    ellMax_Utilities*(ellMax_Utilities*(4*ellMax_Utilities/3 + 4) + 11/3) + 1
    With a similar calculation, we can see that the associated access operator
    needs element horner(summation((2*ell+1)**2, (ell, 0, ell-1)) +
    (2*ell+1)*(ell+mp) + ell + m)
    
    ell*(ell*(4*ell/3 + 2) + 5/3) + mp*(2*ell + 1) + m of the array.
  
"""

%feature("docstring") GWFrames::normalized """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") GWFrames::Waveform::TransformToInertialFrame """
Transform Waveform to an inertial frame.
========================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    Waveform&
  
  Description
  -----------
    This function uses the stored frame information to transform from whatever
    rotating frame the waveform is currently in, to a stationary, inertial
    frame. This is the usual frame of scri^+, and is the frame in which GW
    observations should be made.
  
"""

%feature("docstring") GWFrames::FactorialFunctor::FactorialFunctor """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    FactorialFunctor
  
"""

%feature("docstring") GWFrames::WignerD """
class GWFrames::WignerD
=======================
  Calculate values of Wigner's D matrices.
  
  This object is a functor for calculating the values of Wigner's D matrices
  for many values of (ell,m',m), given some rotation. E.g., WignerD D(R);
const
  double D_5_2_m4 = D(5,2,-4);
const double D_5_2_m3 = D(5,2,-3);
  
  The idea is that the rotation can be set to some rotor R, appropriate for
  some instant in time (possibly using the SetRotation member function), which
  caches certain values that need to be re-computed for any R. Work at that
  instant of time will usually require computing many values, making this an
  efficient method of doing so.
  
"""

%feature("docstring") MatrixC::resize """


  Parameters
  ----------
    int newn
    int newm
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::Waveform::SetHistory """


  Parameters
  ----------
    const string& Hist
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::Waveform::SetData """


  Parameters
  ----------
    const vector<vector<complex<double>>>& a
  
  Returns
  -------
    void
  



  Parameters
  ----------
    const unsigned int i_Mode
    const unsigned int i_Time
    const complex<double>& a
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::PNWaveform::OmegaHat_tot """


  Parameters
  ----------
    const unsigned int iTime
  
  Returns
  -------
    vector<double>
  



  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<vector<double>>
  
"""

%feature("docstring") SchmidtEtAl_f """


  Parameters
  ----------
    const gsl_vector * v
    void * params
  
  Returns
  -------
    double
  
"""

%feature("docstring") GWFrames::Waveform::CorotatingFrame """
Frame in which the rotation is minimal.
=======================================
  Parameters
  ----------
    const vector<int>& Lmodes = vector<int>(0)
      L modes to evaluate
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    This function combines the steps required to obtain the corotating frame.
    
    If Lmodes is empty (default), all L modes are used. Setting Lmodes to [2]
    or [2,3,4], for example, restricts the range of the sum.
  
"""

%feature("docstring") GWFrames::Waveform::TransformToCorotatingFrame """
Transform Waveform to corotating frame.
=======================================
  Parameters
  ----------
    const vector<int>& Lmodes = vector<int>(0)
      L modes to evaluate
  
  Returns
  -------
    Waveform&
  
  Description
  -----------
    This function combines the steps required to obtain the Waveform in the
    corotating frame. Note that this leaves an integration constant unset. To
    set it, the modes should be rotated so that they are aligned with the frame
    using AlignModesToFrame.
    
    If Lmodes is empty (default), all L modes are used. Setting Lmodes to [2]
    or [2,3,4], for example, restricts the range of the sum.
  
"""

%feature("docstring") GWFrames::Waveform::SetT """


  Parameters
  ----------
    const vector<double>& a
  
  Returns
  -------
    void
  
"""

%feature("docstring") WignerDMatrix::WignerDMatrix """
Construct the D matrix object given the (optional) rotor.
=========================================================
  Parameters
  ----------
    const Quaternion& iR = Quaternion(1, 0, 0, 0)
  
  Returns
  -------
    WignerDMatrix
  
"""

%feature("docstring") GWFrames::Waveform::FindModeIndex """
Find index of mode with given (l,m) data.
=========================================
  Parameters
  ----------
    const int L
    const int M
  
  Returns
  -------
    unsigned int
  
"""

%feature("docstring") SchmidtEtAl_df """


  Parameters
  ----------
    const gsl_vector * v
    void * params
    gsl_vector * df
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::Waveform::~Waveform """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    ~Waveform
  
"""

%feature("docstring") GWFrames::Matrix::gslobj """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    const gsl_matrix *
  
"""

%feature("docstring") GWFrames::PNWaveform::chiHat2 """


  Parameters
  ----------
    const unsigned int iTime
  
  Returns
  -------
    vector<double>
  



  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<vector<double>>
  
"""

%feature("docstring") GWFrames::PNWaveform::chiHat1 """


  Parameters
  ----------
    const unsigned int iTime
  
  Returns
  -------
    vector<double>
  



  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<vector<double>>
  
"""

%feature("docstring") GWFrames::Waveform::ArgUnwrapped """


  Parameters
  ----------
    const unsigned int Mode
  
  Returns
  -------
    vector<double>
  

Return vector of vector of arg of all modes as function of time.
================================================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<vector<double>>
  
"""

%feature("docstring") GWFrames::Quaternion::sqrtOfRotor """
Square-root of unit Quaternion.
===============================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    Quaternion
  
  Description
  -----------
    Note: This function simply assumes that the input has unit magnitude. This
    function is here for speed, and is designed not to check for unit magnitude.
  
"""

%feature("docstring") GWFrames::Waveform::Re """


  Parameters
  ----------
    const unsigned int Mode
    const unsigned int TimeIndex
  
  Returns
  -------
    double
  

Return vector of real parts of a given mode as function of time.
================================================================
  Parameters
  ----------
    const unsigned int Mode
  
  Returns
  -------
    vector<double>
  

Return vector of vector of real parts of all modes as function of time.
=======================================================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<vector<double>>
  
"""

%feature("docstring") GWFrames::Waveform::T """


  Parameters
  ----------
    const unsigned int TimeIndex
  
  Returns
  -------
    double
  



  Parameters
  ----------
    (none)
  
  Returns
  -------
    const vector<double>&
  
"""

%feature("docstring") GWFrames::LadderOperatorFactorFunctor """
class GWFrames::LadderOperatorFactorFunctor
===========================================
  Storage for pre-calculated values of the ladder operator factor.
  
  The object is a functor for the coefficients of the standard angular-momentum
  ladder operator. E.g., LadderOperatorFactorFunctor LadderCoeff;
const double
  Ladder_4_3 = LadderCoeff(4,3);
  
  Note that values up to LadderCoeff(ellMax_Utilities, ...) are calculated,
  where ellMax_Utilities is set in Utilities.hpp. Requests for greater values
  are answered with an exception.
  
  Member variables
  ----------------
    const vector<double> FactorTable
  
"""

%feature("docstring") GWFrames::SWSH::SetAngles """


  Parameters
  ----------
    const double vartheta
    const double varphi
  
  Returns
  -------
    SWSH&
  
"""

%feature("docstring") GWFrames::Waveform::operator() """


  Parameters
  ----------
    const unsigned int Mode
    const unsigned int TimeIndex
  
  Returns
  -------
    complex<double>
  
"""

%feature("docstring") GWFrames::angle """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    double
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::operator* """


  Parameters
  ----------
    const double a
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const double a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const Quaternion& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const Quaternion& a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const Quaternion& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const double a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const Quaternion& Q
    const vector<double>& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const vector<double>& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& P
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const Matrix& b
  
  Returns
  -------
    vector<double>
  



  Parameters
  ----------
    const Quaternion& a
    const Matrix& b
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") GWFrames::PNWaveform::Omega_orb """


  Parameters
  ----------
    const unsigned int iTime
  
  Returns
  -------
    const vector<double>&
  



  Parameters
  ----------
    (none)
  
  Returns
  -------
    const vector<vector<double>>&
  
"""

%feature("docstring") GWFrames::Quaternion::normalized """
Return normalized Quaternion.
=============================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") GWFrames::Waveform::HistoryStream """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    stringstream&
  
"""

%feature("docstring") GWFrames::FactorialFunctor::operator() """


  Parameters
  ----------
    const unsigned int i
  
  Returns
  -------
    double
  
"""

%feature("docstring") GWFrames::Union """
Return the union of two time sequences.
=======================================
  Parameters
  ----------
    const vector<double>& t1
    const vector<double>& t2
    const double MinStep = 0.005
  
  Returns
  -------
    vector<double>
  
  Description
  -----------
    On the overlap between the two sequences, the time is built up by taking
    the smaller time step in either of the two sequences, or MinStep if that
    step is smaller.
    
    The input to this function is assumed to be strictly monotonic.
  
"""

%feature("docstring") GWFrames::MatrixC::operator[] """


  Parameters
  ----------
    const int i
  
  Returns
  -------
    complex<double> *
  
"""

%feature("docstring") GWFrames::MatrixC::operator[] """


  Parameters
  ----------
    const int i
  
  Returns
  -------
    const complex<double> *
  
"""

%feature("docstring") GWFrames::vec """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::Waveform::LdtVector """
Calculate the $<L \\partial_t>$ quantity defined in the paper.
==============================================================
  Parameters
  ----------
    vector<int> Lmodes = vector<int>(0)
      L modes to evaluate
  
  Returns
  -------
    vector<vector<double>>
  
  Description
  -----------
    If Lmodes is empty (default), all L modes are used. Setting Lmodes to [2]
    or [2,3,4], for example, restricts the range of the sum.
    
    $<L \\partial_t>^a = \\sum_{\\ell,m,m'} \\Im [ \\bar{f}^{\\ell,m'}
    <\\ell,m' | L_a | \\ell,m> \\dot{f}^{\\ell,m} ]$
  
"""

%feature("docstring") GWFrames::Waveform::GetAlignmentOfTime """
Find the time offset aligning this waveform to the other at the fiducial time.
==============================================================================
  Parameters
  ----------
    const Waveform& A
      Fixed Waveform in inertial frame to which this Waveform is aligned
    const double t_fid
    double& deltat
      The value to be returned
  
  Returns
  -------
    void
  
  Description
  -----------
    This function simply finds the appropriate time offset, rather than
    applying it. This is called by AlignTime and probably does not need to be
    called directly; see that function's documentation for more details.
    
    AlignTime
  
"""

%feature("docstring") GWFrames::conjugate """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") GWFrames::Component2 """


  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::Waveform::LLMatrix """
Calculate the $<LL>$ quantity defined in the paper.
===================================================
  Parameters
  ----------
    vector<int> Lmodes = vector<int>(0)
      L modes to evaluate
  
  Returns
  -------
    vector<Matrix>
  
  Description
  -----------
    If Lmodes is empty (default), all L modes are used. Setting Lmodes to [2]
    or [2,3,4], for example, restricts the range of the sum.
    
    $<LL>^{ab} = \\sum_{\\ell,m,m'} [\\bar{f}^{\\ell,m'} <\\ell,m' | L_a L_b |
    \\ell,m> f^{\\ell,m} ]$
  
"""

%feature("docstring") GWFrames::Quaternion::inverse """
Inverse of Quaternion.
======================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") GWFrames::Component3 """


  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::Squad """
Squad interpolation of Quaternion time series.
==============================================
  Parameters
  ----------
    const vector<Quaternion>& RIn
      Vector of rotors
    const vector<double>& tIn
      Vector of corresponding times
    const vector<double>& tOut
      Vector of times to which RIn will be interpolated
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    This function implements a version of cubic-spline interpolation designed
    for unit quaternions, which delivers more accurate, smooth, and physical
    rotations than other forms of interpolation.
  
"""

%feature("docstring") GWFrames::Component1 """


  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::Waveform::Interpolate """
Interpolate the Waveform to a new set of time instants.
=======================================================
  Parameters
  ----------
    const vector<double>& NewTime
  
  Returns
  -------
    Waveform
  
"""

%feature("docstring") GWFrames::Waveform::SetMIsScaledOut """


  Parameters
  ----------
    const bool Scaled
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::Waveform::HistoryStr """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    string
  
"""

%feature("docstring") GWFrames::Waveform::AlignFrame """
Change this Waveform by aligning the frame to the other's at the given time.
============================================================================
  Parameters
  ----------
    const Waveform& A
      Fixed Waveform in corotating frame to which this Waveform is aligned
    const double t_fid
      Fiducial time at which to equate frames
  
  Returns
  -------
    Waveform&
  
  Description
  -----------
    Note that this function operates in place; the Waveform to which it is
    applied will change. However, the modes are not altered; only the frame
    data is.
    
    As noted above, it is implicitly assumed that both Waveforms are in their
    corotating frames, with the modes appropriately aligned to the frames at
    t_fid. The assumption is that the frames actually represent something
    physically meaningful, so that it is meaningful to insist that they be the
    same.
    
    Then, this function aligns the frames at t_fid by multiplying this->frame
    on the left by a constant rotor such that this->frame at t_fid is exactly
    A.frame at t_fid. The resulting frame is now corotating with an
    angular-velocity vector that has been rotated by that constant rotor,
    relative to the inertial basis.
    
    AlignDecompositionFrameToModes
  
"""

%feature("docstring") GWFrames::dot """


  Parameters
  ----------
    const Quaternion& Q
    const Quaternion& P
  
  Returns
  -------
    double
  
"""

%feature("docstring") GWFrames::Quaternion::vec """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::CumulativeVectorIntegral """
Integrate vector function by simple trapezoidal rule.
=====================================================
  Parameters
  ----------
    const vector<vector<double>>& fdot
      Vector of vectors (first index time).
    const vector<double>& t
      Vector of corresponding time steps.
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::WignerCoefficientFunctor::operator() """


  Parameters
  ----------
    const int ell
    const int mp
    const int m
  
  Returns
  -------
    double
  
"""

%feature("docstring") GWFrames::Quaternion::normsquared """
Squared norm of Quaternion.
===========================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    double
  
"""

%feature("docstring") GWFrames::SWSH """
class GWFrames::SWSH
====================
  Calculate SWSHs directly from Wigner D matrices.
  
  This object calculates values of SWSHs directly from the Wigner D matrices,
  in terms of rotors, with the conventions described in
  http://arxiv.org/abs/0709.0093. Here, the value at some point (theta, phi) is
  given by evaluating this object for a rotor that takes the north pole (0,0,1)
  into the point (theta, phi).
  
  Member variables
  ----------------
    WignerDMatrix D
    int spin
    double sign
     __pad0__
  
"""

%feature("docstring") GWFrames::Quaternion::cross """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") GWFrames::LadderOperatorFactorFunctor::LadderOperatorFactorFunctor """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    LadderOperatorFactorFunctor
  
"""

%feature("docstring") GWFrames::Waveform::ResizeData """


  Parameters
  ----------
    const unsigned int NModes
    const unsigned int NTimes
  
  Returns
  -------
    void
  
"""

%feature("docstring") WignerDMatrix::operator() """
Evaluate the D matrix element for the given (ell, mp, m) indices.
=================================================================
  Parameters
  ----------
    const int ell
    const int mp
    const int m
  
  Returns
  -------
    complex<double>
  
"""

%feature("docstring") GWFrames::Waveform::PNEquivalentPrecessionalAV """
Deduce PN-equivalent precessional angular velocity from Waveform.
=================================================================
  Parameters
  ----------
    const vector<int>& Lmodes = vector<int>(0)
      L modes to evaluate
  
  Returns
  -------
    vector<vector<double>>
  
  Description
  -----------
    This function subtracts the PN-equivalent orbital angular velocity (given
    by PNEquivalentOrbitalAV) from the field's angular velocity. This should be
    equivalent to the precessional angular velocity of the PN system. Note that
    the returned vector is relative to the inertial frame.
    
    This may be essentially numerical noise if there is no precession, or if
    precession has oscillated to zero.
    
    If Lmodes is empty (default), all L modes are used. Setting Lmodes to [2]
    or [2,3,4], for example, restricts the range of the sum.
    
    PNEquivalentOrbitalAV
  
"""

%feature("docstring") SchmidtEtAl_fdf """


  Parameters
  ----------
    const gsl_vector * v
    void * params
    double * f
    gsl_vector * df
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::Quaternion::pow """
Raise Quaternion to (double) exponent.
======================================
  Parameters
  ----------
    const double t
  
  Returns
  -------
    Quaternion
  

Raise Quaternion to (Quaternion) exponent.
==========================================
  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") GWFrames::ScalarDerivative """
Three-point finite-differencing of vector of scalars.
=====================================================
  Parameters
  ----------
    const vector<double>& f
      Vector of scalars.
    const vector<double>& t
      Vector of corresponding time steps.
  
  Returns
  -------
    vector<double>
  
  Description
  -----------
    Sundquist and Veronis, Tellus XXII (1970), 1
  
"""

%feature("docstring") func """


  Parameters
  ----------
    double t
    const double y
    double dydt
    void * params
  
  Returns
  -------
    int
  
"""

%feature("docstring") GWFrames::DifferentiateRotorByLogarithm """
Calculate the derivative of a rotor by the logarithm formula.
=============================================================
  Parameters
  ----------
    const vector<Quaternion>& RIn
    const vector<double>& tIn
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    This is a much more complicated way of evaluating the derivative of a
    quaternion function of time, as compared to finite differencing by
    'QuaternionDerivative'. However, there may be accuracy advantages when the
    logarithm is smooth, and  at the least  this can serve as a good test of
    the correctness of the logarithm formula.
  
"""

%feature("docstring") GWFrames::Matrix::set """


  Parameters
  ----------
    const unsigned int r
    const unsigned int c
    const double v
  
  Returns
  -------
    Matrix&
  
"""

%feature("docstring") MatrixC::swap """


  Parameters
  ----------
    MatrixC& b
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::cross """


  Parameters
  ----------
    const Quaternion& Q
    const Quaternion& P
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") LadderOperatorFactorCalculator """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<double>
  
  Description
  -----------
    We need (2*ell+1) coefficients for each value of ell from 0 (for
    completeness) up to ellMax_Utilities (hard coded in the header file).
    That's a total of from sympy import summation, symbols ell,
    ellMax_Utilities, m, mp = symbols('ell ellMax_Utilities m mp',
    integer=True) summation(2*ell+1, (ell, 0, ellMax_Utilities))
    
    ellMax_Utilities**2 + 2*ellMax_Utilities + 1 With a similar calculation, we
    can see that the associated access operator needs element
    summation(2*ell+1, (ell, 0, ell-1)) + ell + m
    
    ell**2 + ell + m
  
"""

%feature("docstring") GWFrames::Waveform::Im """


  Parameters
  ----------
    const unsigned int Mode
    const unsigned int TimeIndex
  
  Returns
  -------
    double
  

Return vector of imaginary parts of a given mode as function of time.
=====================================================================
  Parameters
  ----------
    const unsigned int Mode
  
  Returns
  -------
    vector<double>
  

Return vector of vector of imaginary parts of all modes as function of time.
============================================================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<vector<double>>
  
"""

%feature("docstring") GWFrames::DominantPrincipalAxis """


  Parameters
  ----------
    Matrix& M
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::FrameFromZ """
Construct minimal-rotation frame from Z basis vector of that frame.
===================================================================
  Parameters
  ----------
    const vector<Quaternion>& Z
      Vector of Quaternions
    const vector<double>& T
      Vector of corresponding times
    const unsigned int NIterations = 5
      Number of refinements [default: 5]
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    The input vector of Quaternions, assumed to be pure unit vectors, represent
    the Z basis vectors of the frame at each instant of time. The returned
    vector of rotors will rotate the stationary frame's (x,y,z) vectors into
    the new frame's (X,Y,Z) vectors. The X and Y vectors are deduced by
    imposing the minimal-rotation condition. Note that this leaves an unfixed
    initial rotation about z.
  
"""

%feature("docstring") GWFrames::Determinant """


  Parameters
  ----------
    Matrix& M
  
  Returns
  -------
    double
  
"""

%feature("docstring") Matrix::resize """


  Parameters
  ----------
    unsigned int newNRows
    unsigned int newNCols
    const double  = 0.0
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::Waveform::Output """
Output Waveform object to data file.
====================================
  Parameters
  ----------
    const string& FileName
    const unsigned int precision = 14
  
  Returns
  -------
    const Waveform&
  
"""

%feature("docstring") GWFrames::Waveform::DataType """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    int
  
"""

%feature("docstring") GWFrames::SWSH::operator() """


  Parameters
  ----------
    const int ell
    const int m
  
  Returns
  -------
    complex<double>
  
"""

%feature("docstring") GWFrames::Waveform::RIsScaledOut """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    bool
  
"""

%feature("docstring") GWFrames::SWSH::sign """


  Parameters
  ----------
    s% 2 = =0?1.0:-1.0
  
  Returns
  -------
    sign
  
"""

%feature("docstring") GWFrames::Quaternion::angle """
Magnitude of logarithm of unit Quaternion.
==========================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    double
  
  Description
  -----------
    Note: This function simply assumes that the input has unit magnitude. This
    function is here for speed, and is designed not to check for unit magnitude.
  
"""

%feature("docstring") GWFrames::Waveform::RotateDecompositionBasis """
Rotate the basis in which this Waveform is measured by a constant rotor.
========================================================================
  Parameters
  ----------
    const Quaternion& R_frame
  
  Returns
  -------
    Waveform&
  

Rotate the basis in which this Waveform is measured.
====================================================
  Parameters
  ----------
    const vector<Quaternion>& R_frame
      Vector of Quaternions by which to rotate
  
  Returns
  -------
    Waveform&
  
  Description
  -----------
    This rotates the coordinate basis, leaving the physical system in place.
    
    The Waveform's frame data records the rotors needed to rotate the standard
    (x,y,z) basis into the (X,Y,Z) basis with respect to which the Waveform
    modes are decomposed. If this is not the first rotation of the frame, we
    need to be careful about how we record the total rotation. Here, we are
    just composing rotations, so we need to store R_frame times the original
    frame data.
    
    Note that this function does not change the frameType; this is left to the
    calling function.
  
"""

%feature("docstring") GWFrames::Slerp """
Spherical linear interpolation between two quaternions.
=======================================================
  Parameters
  ----------
    const double tau
    const Quaternion& Qa
    const Quaternion& Qb
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") GWFrames::Waveform::RotateDecompositionBasisOfUncertainties """
Rotate the basis in which this Waveform's uncertainties are measured.
=====================================================================
  Parameters
  ----------
    const vector<Quaternion>& R_frame
      Vector of Quaternions by which to rotate
  
  Returns
  -------
    Waveform&
  
  Description
  -----------
    This rotates the coordinate basis, leaving the physical system in place.
    
    The Waveform's frame data records the rotors needed to rotate the standard
    (x,y,z) basis into the (X,Y,Z) basis with respect to which the Waveform
    modes are decomposed. If this is not the first rotation of the frame, we
    need to be careful about how we record the total rotation. Here, we are
    just composing rotations, so we need to store R_frame times the original
    frame data.
    
    Note that this function does not change the frameType; this is left to the
    calling function.
  
"""

%feature("docstring") GWFrames::Waveform::SetFrame """


  Parameters
  ----------
    const vector<Quaternion>& a
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::Quaternion::operator== """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    bool
  
"""

%feature("docstring") GWFrames::operator+ """


  Parameters
  ----------
    const double a
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const double a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const Quaternion& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const Quaternion& a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const Quaternion& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const double a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const Quaternion& Q
    const vector<double>& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const vector<double>& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& P
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const vector<double>& b
  
  Returns
  -------
    vector<double>
  



  Parameters
  ----------
    const vector<double>& a
    const double b
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::PNWaveform::chi2 """


  Parameters
  ----------
    const unsigned int iTime
  
  Returns
  -------
    const vector<double>&
  



  Parameters
  ----------
    (none)
  
  Returns
  -------
    const vector<vector<double>>&
  
"""

%feature("docstring") GWFrames::LadderOperatorFactorFunctor::operator() """


  Parameters
  ----------
    const int ell
    const int m
  
  Returns
  -------
    double
  
"""

%feature("docstring") GWFrames::operator/ """


  Parameters
  ----------
    const double a
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const double a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const Quaternion& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const Quaternion& a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const Quaternion& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const double a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const Quaternion& Q
    const vector<double>& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const vector<double>& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& P
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const double b
  
  Returns
  -------
    vector<double>
  



  Parameters
  ----------
    const vector<vector<double>>& a
    const vector<double>& b
  
  Returns
  -------
    vector<vector<double>>
  
"""

%feature("docstring") GWFrames::PrescribedRotation """
Input frame with prescribed rate of rotation about Z axis.
==========================================================
  Parameters
  ----------
    const vector<double>& RotationRateAboutZ
      Vector of rotation rates about the new frame's Z axis.
    const vector<Quaternion>& R
      Vector of rotors.
    const vector<double>& T
      Vector of corresponding time steps.
    const unsigned int NIterations = 5
      Number of refinements [default: 5]
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    This function returns a copy of the input R, which takes the z axis to the
    same point as R, but adjusts the rotation about that new point by imposing
    the minimal-rotation condition, and then including an additional rotation
    about the new Z axis to agree with the given rotation rate.
  
"""

%feature("docstring") GWFrames::operator- """


  Parameters
  ----------
    const double a
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const double a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const Quaternion& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const Quaternion& a
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const Quaternion& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const double a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const Quaternion& Q
    const vector<double>& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& Q
    const vector<double>& a
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<Quaternion>& P
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  



  Parameters
  ----------
    const vector<double>& a
    const vector<double>& b
  
  Returns
  -------
    vector<double>
  



  Parameters
  ----------
    const vector<double>& a
    const double b
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::commutator """


  Parameters
  ----------
    const Quaternion& Q
    const Quaternion& P
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") GWFrames::sqrt """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") GWFrames::PNWaveform::Omega_totMag """


  Parameters
  ----------
    const unsigned int iTime
  
  Returns
  -------
    double
  

Vector of magnitudes of Omega_tot at each instant of time.
==========================================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::Matrix::ncols """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    unsigned int
  
"""

%feature("docstring") GWFrames::Waveform::FrameType """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    int
  
"""

%feature("docstring") GWFrames::RDelta """
Difference between frame rotors.
================================
  Parameters
  ----------
    const vector<Quaternion>& R1
      Vector of rotors
    const vector<Quaternion>& R2
      Vector of rotors
    const unsigned int IndexOfFiducialTime = 0
      Integer index of time at which difference is set to zero [default: 0]
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") GWFrames::MatrixC """
class GWFrames::MatrixC
=======================
  Rectangular array of complex data; probably not needed directly.
  
  Member variables
  ----------------
    int nn
    int mm
    complex<double> ** v
  
"""

%feature("docstring") Matrix::clear """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::FactorialFunctor """
class GWFrames::FactorialFunctor
================================
  Storage for pre-calculated factorials.
  
  Rather than re-calculating factorial values each time they are needed, we
  simply cache the values, which are pre-calculated when this object is
  constructed. They may then be accessed by querying this object as a functor.
  E.g., FactorialFunctor Factorial;
const double Fac17 = Factorial(17);
  
  Note that only values up to Factorial(171) are calculated, because that is
  the largest value that can be stored as an int in standard C++.
  
  Member variables
  ----------------
    const vector<double> FactorialTable
  
"""

%feature("docstring") GWFrames::Unwrap """
Unwrap phase so that it is (roughly) continuous.
================================================
  Parameters
  ----------
    const vector<double>& In
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::sqrtOfRotor """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") NumberToString """


  Parameters
  ----------
    typename T 
    T Number
  
  Returns
  -------
    typename T
  
"""

%feature("docstring") GWFrames::operator<< """
Print the quaternion nicely to stream.
======================================
  Parameters
  ----------
    ostream& out
    const Quaternion& q
  
  Returns
  -------
    ostream&
  
"""

%feature("docstring") GWFrames::Quaternion::operator[] """
Get component of Quaternion.
============================
  Parameters
  ----------
    const unsigned int i
  
  Returns
  -------
    double
  
  Description
  -----------
    The 0 component is the scalar part, and the 13 components are the vector
    components.
  

Get reference to component of Quaternion.
=========================================
  Parameters
  ----------
    const unsigned int i
  
  Returns
  -------
    double&
  
  Description
  -----------
    Note: This is unavailable from python.
  
"""

%feature("docstring") WaveformModes """


  Parameters
  ----------
    const double delta
    const double v
    const double chisl
    const double chial
    vector<complex<double>>& modes
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::PNWaveform::OmegaHat_prec """


  Parameters
  ----------
    const unsigned int iTime
  
  Returns
  -------
    vector<double>
  



  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<vector<double>>
  
"""

%feature("docstring") GWFrames::Waveform::DataTypeLaTeXString """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    string
  
"""

%feature("docstring") GWFrames::UnflipRotors """
Remove sign-ambiguity of rotors.
================================
  Parameters
  ----------
    const vector<Quaternion>& R
      Vector of rotors
    const double discont = 1.4142135623730951
      Acceptable discontinuity [default: sqrt(2)]
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    Because of the two-sided nature of quaternion rotations, the sign of a
    rotor may be undetermined in many cases. Discontinuous flips in that sign
    for rotor-valued functions of time can cause significant problems. This
    function removes those flips by ensuring that the output rotors at
    successive instants are within 'discont' of each other.
  
"""

%feature("docstring") GWFrames::Waveforms """
class GWFrames::Waveforms
=========================
  Member variables
  ----------------
    vector<Waveform> Ws
    bool CommonTimeSet
  
"""

%feature("docstring") GWFrames::PNWaveform::Omega_prec """


  Parameters
  ----------
    const unsigned int iTime
  
  Returns
  -------
    const vector<double>&
  



  Parameters
  ----------
    (none)
  
  Returns
  -------
    const vector<vector<double>>&
  
"""

%feature("docstring") GWFrames::PNWaveform::L """


  Parameters
  ----------
    const unsigned int iTime
  
  Returns
  -------
    const vector<double>&
  



  Parameters
  ----------
    (none)
  
  Returns
  -------
    const vector<vector<double>>&
  
"""

%feature("docstring") GWFrames::Matrix """
class GWFrames::Matrix
======================
  3x3 object wrapping GSL matrix; probably not needed directly
  
  Member variables
  ----------------
    gsl_matrix * m
  
"""

%feature("docstring") BinomialCoefficientCalculator """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<double>
  
  Description
  -----------
    We need (n+1) coefficients for each value of n from 0 (for completeness) up
    to 2*ellMax_Utilities (hard coded in the header file). That's a total of
    from sympy import summation, symbols ellMax_Utilities, n, k =
    symbols('ellMax_Utilities n k', integer=True) summation(n+1, (n, 0,
    2*ellMax_Utilities))
    
    2*ellMax_Utilities**2 + 3*ellMax_Utilities + 1 With a similar calculation,
    we can see that the associated access operator needs element (n*(n+1)/2 +
    k) of the array.
  
"""

%feature("docstring") GWFrames::Waveforms::size """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    unsigned int
  
"""

%feature("docstring") GWFrames::abs """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    double
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<double>
  



  Parameters
  ----------
    const vector<double>& v
  
  Returns
  -------
    double
  



  Parameters
  ----------
    const vector<vector<double>>& v
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::Quaternion::exp """
Return exponent of Quaternion.
==============================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") GWFrames::Waveform::OShaughnessyEtAlVector """
Calculate the principal axis of the LL matrix, as prescribed by O'Shaughnessy et al.
====================================================================================
  Parameters
  ----------
    const vector<int>& Lmodes = vector<int>(0)
      L modes to evaluate
  
  Returns
  -------
    vector<vector<double>>
  
  Description
  -----------
    If Lmodes is empty (default), all L modes are used. Setting Lmodes to [2]
    or [2,3,4], for example, restricts the range of the sum.
  
"""

%feature("docstring") tolower """


  Parameters
  ----------
    const string& A
  
  Returns
  -------
    string
  
"""

%feature("docstring") GWFrames::Matrix::nrows """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    unsigned int
  
"""

%feature("docstring") GWFrames::Quaternion::dot """
Dot product of two pure-vector Quaternions.
===========================================
  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    double
  
  Description
  -----------
    Note: This ignores any scalar components.
  
"""

%feature("docstring") GWFrames::PNWaveform::LHat """


  Parameters
  ----------
    const unsigned int iTime
  
  Returns
  -------
    vector<double>
  



  Parameters
  ----------
    (none)
  
  Returns
  -------
    vector<vector<double>>
  
"""

%feature("docstring") GWFrames::Waveform::Norm """
Return the norm (sum of squares of modes) of the waveform.
==========================================================
  Parameters
  ----------
    const bool TakeSquareRoot = false
      If true, the square root is taken at each instant before returning
  
  Returns
  -------
    vector<double>
  
  Description
  -----------
    This returns the norm of the waveform, defined as the sum of the complex
    norms of the modes. Note that we are calling this norm in analogy with the
    c++ std::complex norm, which is the square of the absolute value. However,
    there is also an option to take the square root of the data at each time
    step, which would be the usual L2 norm of the waveform.
    
    MaxNormIndex
    
    MaxNormTime
  
"""

%feature("docstring") GWFrames::Quaternion::sqrt """
Square-root of general Quaternion.
==================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    Quaternion
  
  Description
  -----------
    sqrtOfRotor
  
"""

%feature("docstring") GWFrames::Waveform::MIsScaledOut """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    bool
  
"""

%feature("docstring") GWFrames::PNWaveform::~PNWaveform """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    ~PNWaveform
  
"""

%feature("docstring") GWFrames::Matrix::operator() """


  Parameters
  ----------
    const unsigned int row
    const unsigned int col
  
  Returns
  -------
    double
  



  Parameters
  ----------
    const unsigned int row
    const unsigned int col
  
  Returns
  -------
    double&
  
"""

%feature("docstring") GWFrames::Component0 """


  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") GWFrames::Waveform::TransformUncertaintiesToCorotatingFrame """
Transform Waveform uncertainties to corotating frame.
=====================================================
  Parameters
  ----------
    const vector<Quaternion>& R_frame
      Vector of rotors giving corotating frame of the data.
  
  Returns
  -------
    Waveform&
  
"""

%feature("docstring") GWFrames::Waveform::AppendHistory """


  Parameters
  ----------
    const string& Hist
  
  Returns
  -------
    void
  
"""

%feature("docstring") GWFrames::VectorIntegral """
Integrate vector function by simple trapezoidal rule.
=====================================================
  Parameters
  ----------
    const vector<vector<double>>& fdot
      Vector of vectors (first index time).
    const vector<double>& t
      Vector of corresponding time steps.
  
  Returns
  -------
    vector<vector<double>>
  
"""

%feature("docstring") GWFrames::log """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  



  Parameters
  ----------
    const vector<Quaternion>& Q
  
  Returns
  -------
    vector<Quaternion>
  
"""

%feature("docstring") GWFrames::Quaternion::conjugate """
Conjugate of Quaternion (vector components are negated).
========================================================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") GWFrames::Waveform::MaxNormTime """


  Parameters
  ----------
    const unsigned int SkipFraction = 4
  
  Returns
  -------
    double
  
"""

%feature("docstring") GWFrames::Waveform::GetAlignmentOfDecompositionFrameToModes """
Find the appropriate rotation to fix the orientation of the corotating frame.
=============================================================================
  Parameters
  ----------
    const double t_fid
      Fiducial time at which the alignment should happen
    Quaternion& R_delta
      Returned rotor
    const vector<int>& Lmodes = vector<int>(0)
      Lmodes to use in computing $<LL>$
  
  Returns
  -------
    void
  
  Description
  -----------
    This function simply finds the rotation necessary to align the corotating
    frame to the waveform at the fiducial time, rather than applying it. This
    is called by AlignDecompositionFrameToModes and probably does not need to
    be called directly; see that function's documentation for more details.
    
    AlignDecompositionFrameToModes
  
"""

%feature("docstring") Matrix::operator* """


  Parameters
  ----------
    const vector<double>& b
  
  Returns
  -------
    vector<double>
  



  Parameters
  ----------
    const Quaternion& b
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") Matrix::operator- """


  Parameters
  ----------
    const Matrix& rhs
  
  Returns
  -------
    Matrix
  
"""

%feature("docstring") GWFrames::PNWaveform::chi1 """


  Parameters
  ----------
    const unsigned int iTime
  
  Returns
  -------
    const vector<double>&
  



  Parameters
  ----------
    (none)
  
  Returns
  -------
    const vector<vector<double>>&
  
"""

%feature("docstring") GWFrames::PNWaveform::chi1Mag """


  Parameters
  ----------
    const unsigned int iTime
  
  Returns
  -------
    double
  
"""

%feature("docstring") GWFrames::Quaternion::log """
Return logarithm of Quaternion.
===============================
  Parameters
  ----------
    (none)
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") GWFrames::MatrixC::ncols """


  Parameters
  ----------
    (none)
  
  Returns
  -------
    int
  
"""

%feature("docstring") GWFrames::MinimalRotation """
Minimal-rotation version of the input frame.
============================================
  Parameters
  ----------
    const vector<Quaternion>& R
      Vector of rotors.
    const vector<double>& T
      Vector of corresponding time steps.
    const unsigned int NIterations = 5
      Number of refinements [default: 5]
  
  Returns
  -------
    vector<Quaternion>
  
  Description
  -----------
    This function returns a copy of the input R, which takes the z axis to the
    same point as R, but adjusts the rotation about that new point by imposing
    the minimal-rotation condition.
  
"""

%feature("docstring") GWFrames::Quaternion::commutator """


  Parameters
  ----------
    const Quaternion& Q
  
  Returns
  -------
    Quaternion
  
"""

%feature("docstring") GWFrames::Waveform::Segment """
Extract a segment of a Waveform.
================================
  Parameters
  ----------
    const unsigned int i1
      Index of initial time
    const unsigned int i2
      Index just beyond final time
  
  Returns
  -------
    Waveform
  
"""

%feature("docstring") GWFrames::Waveforms::Waveforms """
Empty constructor of N empty objects.
=====================================
  Parameters
  ----------
    const int N = 0
  
  Returns
  -------
    Waveforms
  
  Description
  -----------
    Waveforms (plural!) //
  

Basic copy constructor.
=======================
  Parameters
  ----------
    const Waveforms& In
  
  Returns
  -------
    Waveforms
  

Basic copy constructor.
=======================
  Parameters
  ----------
    const vector<Waveform>& In
  
  Returns
  -------
    Waveforms
  
"""

%feature("docstring") GWFrames::Waveform::Compare """
Return a Waveform with differences between the two inputs.
==========================================================
  Parameters
  ----------
    const Waveform& B
    const double MinTimeStep = 0.005
    const double MinTime = -3.0e300
  
  Returns
  -------
    Waveform
  
  Description
  -----------
    This function simply subtracts the data in this Waveform from the data in
    Waveform A, and finds the rotation needed to take this frame into frame A.
    Note that the waveform data are stored as complex numbers, rather than as
    modulus and phase.
  
"""

%feature("docstring") GWFrames::ScalarIntegral """
Integrate scalar function by simple trapezoidal rule.
=====================================================
  Parameters
  ----------
    const vector<double>& fdot
      Vector of scalars.
    const vector<double>& t
      Vector of corresponding time steps.
  
  Returns
  -------
    vector<double>
  
"""

%feature("docstring") Matrix::operator= """


  Parameters
  ----------
    const Matrix& rhs
  
  Returns
  -------
    Matrix&
  



  Parameters
  ----------
    const vector<vector<double>>& newData
  
  Returns
  -------
    Matrix&
  
"""



==> anc/LICENSE <==
Copyright (c) 2013, Michael Boyle

If this software is used in any academic research, the author would
very much appreciate if resulting works cite the original paper on
which this software is based: <http://arxiv.org/abs/1302.2919>.

Permission is hereby granted, free of charge, to any person obtaining
a copy of this software and associated documentation files (the
"Software"), to deal in the Software without restriction, including
without limitation the rights to use, copy, modify, merge, publish,
distribute, sublicense, and/or sell copies of the Software, and to
permit persons to whom the Software is furnished to do so, subject to
the following conditions:

The above copyright notice and this permission notice shall be
included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/Makefile <==
## 
## NOTE: When compiling python, this Makefile is only used to call the
## python build process.  No variables set in this file affect python.
## If the python build is having trouble, look in setup.py to fix it.
## 





# By default, just call the python build process
all :
	python setup.py install --user





















############################################
## Flags for building only the c++ files: ##
############################################
# The compiler needs to be able to find the GSL (GNU Scientific
# Library) headers and libraries.  The following paths are the most
# common places for these to be installed.  If compilation doesn't
# work, correct these paths.
INCFLAGS = -I/opt/local/include -I/usr/local/include
LIBFLAGS = -L/opt/local/lib -L/usr/local/lib
ifdef GSL_HOME
	INCFLAGS = -I${GSL_HOME}/include ${INCFLAGS}
	LIBFLAGS = -L${GSL_HOME}/lib ${LIBFLAGS}
endif
# Set compiler name and optimization flags here, if desired
C++ = g++
OPT = -O3 -fopenmp -Wall
## DON'T USE -ffast-math in OPT


#############################################################################
## The following are pretty standard and probably won't need to be changed ##
#############################################################################

# Tell 'make' not to look for files with the following names
.PHONY : all clean allclean realclean doc

# If needed, we can also make object files to use in other C++ programs
cpp : Utilities.o Quaternions.o Waveforms.o PNWaveforms.o

# This is how to build those object files
%.o : %.cpp %.hpp Errors.hpp
	$(C++) $(OPT) -DCodeRevision=3 -c $(INCFLAGS) $< -o $@

# The following are just handy targets for removing compiled stuff
clean :
	-/bin/rm -f *.o
allclean : clean
	-/bin/rm -rf build xml html
realclean : allclean

# This rebuilds the documentation, assuming doxygen is working
doc :
	doxygen
	doxygen2docstring.py xml/index.xml GWFrames_Doc.i
	perl -p -i -e 's/(%feature\("docstring"\) .*)((?:<(?:[^<>]++|(?1))*>))/$$1 . join("",split(" ",$$2))/ge; s/%feature\("docstring"\).* (\S+) """/%feature\("docstring"\) $$1 """/' GWFrames_Doc.i
	perl -p -i -e 's/GWFrames::GWFrames::/GWFrames::/g' GWFrames_Doc.i

# This just runs SWIG, which can be handy for committing pre-swigged files
swig :
	swig -python -globals constants -c++ -o GWFrames_wrap.cpp GWFrames.i


==> anc/PNWaveforms.cpp <==
// Copyright (c) 2013, Michael Boyle
// See LICENSE file for details

#include <sys/param.h>
#include <iostream>
#include <iomanip>
#include <cmath>
#include <gsl/gsl_odeiv2.h>
#include "PNWaveforms.hpp"
#include "Quaternions.hpp"
#include "Utilities.hpp"
#include "Errors.hpp"

using std::vector;
using std::string;

// Local utility functions
std::string VectorStringForm(const std::vector<double>& V) {
  std::stringstream S;
  S << "[" << std::setprecision(16);
  for(unsigned int i=0; i<V.size()-1; ++i) {
    S << V[i] << ", ";
  }
  S << V[V.size()-1] << "]";
  return S.str();
}
inline double dotproduct(const double* a, const double* b) {
  return a[0]*b[0]+a[1]*b[1]+a[2]*b[2];
}

/// Default constructor for an empty object
GWFrames::PNWaveform::PNWaveform() :
  Waveform(), mchi1(0), mchi2(0), mOmega_orb(0), mOmega_prec(0), mL(0), mPhi_orb(0)
{
  SetFrameType(GWFrames::Coorbital);
  SetDataType(GWFrames::h);
  SetRIsScaledOut(true);
  SetMIsScaledOut(true);
  { // Overwrite the history from Waveform
    char path[MAXPATHLEN];
    getcwd(path, MAXPATHLEN);
    string pwd = path;
    char host[MAXHOSTNAMELEN];
    gethostname(host, MAXHOSTNAMELEN);
    string hostname = host;
    time_t rawtime;
    time ( &rawtime );
    string date = asctime ( localtime ( &rawtime ) );
    history.str("");
    history.clear();
    history << "### Code revision (`git rev-parse HEAD` or arXiv version) = " << CodeRevision << std::endl
	    << "### pwd = " << pwd << std::endl
	    << "### hostname = " << hostname << std::endl
	    << "### date = " << date // comes with a newline
	    << "### PNWaveform(); // empty constructor" << std::endl;
  }
}

/// Copy constructor
GWFrames::PNWaveform::PNWaveform(const PNWaveform& a) :
  Waveform(a), mchi1(a.mchi1), mchi2(a.mchi2), mOmega_orb(a.mOmega_orb), mOmega_prec(a.mOmega_prec), mL(a.mL), mPhi_orb(a.mPhi_orb)
{
  /// Simply copies all fields in the input object to the constructed
  /// object, including history
  history.seekp(0, std::ios_base::end);
}

// This file contains all the equations for evolving the dynamics of
// the PN system.
#include "PNWaveforms_TaylorT1Spin.ipp"

// This file contains a class for calculating the polarization modes
#include "PNWaveforms_PolarizationModes.ipp"

// This will be the right-hand side for the ODE integration; params
// will point to a TaylorT1 object.
int func (double t, const double y[], double dydt[], void* params) {
  TaylorT1* T1 = (TaylorT1*) params;
  return T1->RHS(t, y, dydt);
}

void WaveformModes(const double delta, const double v, const double chisl, const double chial, std::vector<std::complex<double> >& modes);

/// Constructor of PN waveform from parameters
GWFrames::PNWaveform::PNWaveform(const double delta,
				 const std::vector<double>& chi1_0, const std::vector<double>& chi2_0,
				 const double Omega_orb_0, const GWFrames::Quaternion& R_0) :
  Waveform(), mchi1(0), mchi2(0), mOmega_orb(0), mOmega_prec(0), mL(0), mPhi_orb(0)
{
  /// 
  /// \param delta Normalized BH mass difference (M1-M2)/(M1+M2)
  /// \param chi1_0 Initial dimensionless spin vector of BH1
  /// \param chi2_0 Initial dimensionless spin vector of BH2
  /// \param Omega_orb_0 Initial orbital angular frequency
  /// \param R_0 Overall rotation of the system (optional)
  /// 
  /// The PN system is initialized having the BHs along the x axis,
  /// with the orbital angular velocity along the positive z axis,
  /// having magnitude Omega_orb_0.  The input spin vectors must be
  /// defined with respect to this basis.
  /// 
  /// The TaylorT1 system is first integrated to compute the dynamics
  /// of the binary.  The evolved spin vectors chi1 and chi2, orbital
  /// angular-velocity vector Omega_orb, and orbital phase Phi_orb are
  /// stored.  Simultaneously, the minimal-rotation frame of the
  /// angular-velocity vector is computed, then rotated about the z'
  /// axis by Phi_orb, resulting in the binary's frame.  Once this
  /// step is completed, the information is used to construct the
  /// waveform in the minimal-rotation frame.  (That is, the waveform
  /// will be essentially corotating.)
  /// 
  /// Note that, to get the PNWaveform in an inertial frame, you must
  /// first apply the method TransformToCorotatingFrame().
  
  SetFrameType(GWFrames::Coorbital);
  SetDataType(GWFrames::h);
  SetRIsScaledOut(true);
  SetMIsScaledOut(true);
  
  { // Overwrite the history from Waveform
    char path[MAXPATHLEN];
    getcwd(path, MAXPATHLEN);
    string pwd = path;
    char host[MAXHOSTNAMELEN];
    gethostname(host, MAXHOSTNAMELEN);
    string hostname = host;
    time_t rawtime;
    time ( &rawtime );
    string date = asctime ( localtime ( &rawtime ) );
    history.str("");
    history.clear();
    history << "### Code revision (`git rev-parse HEAD` or arXiv version) = " << CodeRevision << std::endl
	    << "### pwd = " << pwd << std::endl
	    << "### hostname = " << hostname << std::endl
	    << "### date = " << date // comes with a newline
	    << "### PNWaveform(" << delta << ", " << VectorStringForm(chi1_0) << ", " << VectorStringForm(chi2_0)
	    << ", " << Omega_orb_0 << ", " << R_0 << ");" << std::endl;
  }
  
  vector<double> ystart(12);
  const GWFrames::Quaternion chi1_0Q = R_0 * GWFrames::Quaternion(chi1_0) * R_0.conjugate();
  const GWFrames::Quaternion chi2_0Q = R_0 * GWFrames::Quaternion(chi2_0) * R_0.conjugate();
  const GWFrames::Quaternion LNHatQ  = R_0 * zHat * R_0.conjugate();
  const GWFrames::Quaternion Rax = GWFrames::sqrtOfRotor(-LNHatQ*zHat);
  ystart[0] = std::pow(Omega_orb_0, 1./3.);           // v
  ystart[1] = 0.0;                                    // Phi
  ystart[2] = chi1_0Q[1];                             // chi1_x
  ystart[3] = chi1_0Q[2];                             // chi1_y
  ystart[4] = chi1_0Q[3];                             // chi1_z
  ystart[5] = chi2_0Q[1];                             // chi2_x
  ystart[6] = chi2_0Q[2];                             // chi2_y
  ystart[7] = chi2_0Q[3];                             // chi2_z
  ystart[8] = LNHatQ[1];                              // LNHat_x
  ystart[9] = LNHatQ[2];                              // LNHat_y
  ystart[10] = LNHatQ[3];                             // LNHat_z
  ystart[11] = GWFrames::angle(Rax.conjugate()*R_0);  // gamma
  
  const unsigned int MinSteps = 100000; // This is only an approximate lower limit
  const unsigned int MaxSteps = 10000000; // This is a hard upper limit
  
  const double nu = (1.0-delta*delta)/4.0;
  double time = -5.0/(256.0*nu*std::pow(ystart[0],8)); // This is the lowest-order pN time-to-merger
  double endtime = -3*time; // Give ourselves a large margin of error in case inspiral runs longer than expected
  double h = 1.0e0;
  
  TaylorT1 T1(delta, chi1_0, chi2_0, ystart[0], R_0);
  T1.RecalculateValues(time, &ystart[0]);
  const double eps_abs = 1.e-15;
  const double eps_rel = 1.e-10;
  const double hmin = 1.0e-3;
  const double hmax = (endtime-time) / (2.0*MinSteps);
  const GWFrames::Quaternion zHat(0,0,0,1);
  
  vector<double> y(ystart);
  vector<double> v;
  
  // Reserve plenty of space in the vectors
  v.reserve(MinSteps);
  mchi1.reserve(MinSteps);
  mchi2.reserve(MinSteps);
  mOmega_orb.reserve(MinSteps);
  mOmega_prec.reserve(MinSteps);
  mL.reserve(MinSteps);
  mPhi_orb.reserve(MinSteps);
  frame.reserve(MinSteps);
  t.reserve(MinSteps);
  
  // Declare and initialize the GSL ODE integrator
  const gsl_odeiv2_step_type* T = gsl_odeiv2_step_rk8pd;
  gsl_odeiv2_step* s = gsl_odeiv2_step_alloc(T, 12);
  gsl_odeiv2_control* c = gsl_odeiv2_control_y_new(eps_abs, eps_rel);
  gsl_odeiv2_evolve* e = gsl_odeiv2_evolve_alloc(12);
  gsl_odeiv2_system sys = {func, NULL, 12, (void *) &T1};
  
  // Store the data at the first step
  {
    v.push_back(y[0]);
    mchi1.push_back(std::vector<double>(&y[2],&y[5]));
    mchi2.push_back(std::vector<double>(&y[5],&y[8]));
    const double Omega_orbMag = y[0]*y[0]*y[0];
    double Omega_orb[3] = {Omega_orbMag*y[8], Omega_orbMag*y[9], Omega_orbMag*y[10]};
    mOmega_orb.push_back(std::vector<double>(Omega_orb,Omega_orb+3));
    T1.RecalculateValues(time, &y[0]);
    mOmega_prec.push_back(T1.Omega_prec());
    mL.push_back(T1.L());
    mPhi_orb.push_back(y[1]);
    frame.push_back(GWFrames::sqrtOfRotor(-GWFrames::Quaternion(mOmega_orb.back()).normalized()*zHat) * GWFrames::exp(((y[11]+y[1])/2.)*zHat));
    t.push_back(time);
  }
  
  // Run the integration
  unsigned int NSteps = 0;
  while (time < endtime) {
    // Take a step
    int status = gsl_odeiv2_evolve_apply(e, c, s, &sys, &time, time+hmax, &h, &y[0]);
    ++NSteps;
    
    // Check if it worked and the system is still reasonable
    if(status == GSL_ETOLF) {
      std::cout << "Velocity v has become greater than 1.0" << std::endl;
      break;
    } else if(status == GSL_ETOLX) {
      std::cout << "Velocity is no longer increasing" << std::endl;
      break;
    } else if(status != GSL_SUCCESS) {
      std::cerr << "GSL odeiv2 error.  Return value=" << status << "\n" << std::endl;
      break;
    }
    
    // If so, store the data
    v.push_back(y[0]);
    mchi1.push_back(std::vector<double>(&y[2],&y[5]));
    mchi2.push_back(std::vector<double>(&y[5],&y[8]));
    const double Omega_orbMag = y[0]*y[0]*y[0];
    double Omega_orb[3] = {Omega_orbMag*y[8], Omega_orbMag*y[9], Omega_orbMag*y[10]};
    mOmega_orb.push_back(std::vector<double>(Omega_orb,Omega_orb+3));
    T1.RecalculateValues(time, &y[0]);
    mOmega_prec.push_back(T1.Omega_prec());
    mL.push_back(T1.L());
    mPhi_orb.push_back(y[1]);
    frame.push_back(GWFrames::sqrtOfRotor(-GWFrames::Quaternion(mOmega_orb.back()).normalized()*zHat) * GWFrames::exp(((y[11]+y[1])/2.)*zHat));
    t.push_back(time);
    
    // Check if we should stop because this has gone on suspiciously long
    if(time>=endtime) {
      std::cerr << "Time has gone on four times as long as expected.  This seems strange, so we'll stop."
		<< "\nNote that this is unusual.  You may have a short waveform that stops before merger." << std::endl;
      break;
    }
    
    // Check if we should stop because there have been too many steps
    if(NSteps>MaxSteps) {
      std::cerr << "\n\nThe integration has taken " << NSteps << ".  This seems excessive, so we'll stop."
		<< "\nNote that this is unusual.  You may have a short waveform that stops before merger." << std::endl;
      break;
    }
    
    // Check if we should stop because the step has gotten too small,
    // but make sure we at least take 10 steps.  [This is the
    // condition that we expect to stop us near merger.]
    if(NSteps>10 && h<hmin) { break; }
  }
  
  // Free the gsl storage
  gsl_odeiv2_evolve_free(e);
  gsl_odeiv2_control_free(c);
  gsl_odeiv2_step_free(s);
  
  // Make the last time = 0.0
  const double tback = t.back();
  for(unsigned int i=0; i<t.size(); ++i) {
    t[i] -= tback;
  }
  
  // Set up the (ell,m) data
  // We need (2*ell+1) coefficients for each value of ell from 2 up to
  // ellMax_PNWaveforms.  That's a total of
  //   >>> from sympy import summation, symbols
  //   >>> ell, ellMax_PNWaveforms = symbols('ell ellMax_PNWaveforms', integer=True)
  //   >>> summation(2*ell+1, (ell, 2, ellMax_PNWaveforms))
  //   ellMax_PNWaveforms**2 + 2*ellMax_PNWaveforms - 3
  // The reverse process of finding the index of element (ell,m) is
  // done by taking the element of the array with index
  //   >>> summation(2*ell+1, (ell, 2, ell-1)) + ell + m
  //   ell**2 + ell + m - 4
  lm.resize(ellMax_PNWaveforms*(ellMax_PNWaveforms+2)-3, vector<int>(2,0));
  {
    unsigned int i=0;
    for(int ell=2; ell<=ellMax_PNWaveforms; ++ell) {
      for(int m=-ell; m<=ell; ++m) {
	lm[i][0] = ell;
	lm[i][1] = m;
	++i;
      }
    }
  }
  
  // Evaluate the waveform data itself, noting that we always use the
  // frame in standard position (BHs on the x axis, with angular
  // velocity along the positive z axis).  This can then be
  // transformed to a stationary frame, using the stored 'frame' data.
  data.resize(lm.size(), t.size());
  std::vector<std::complex<double> > modes(lm.size());
  PNWaveformFromDynamics rhOverM(delta);
  for(unsigned int i_t=0; i_t<t.size(); ++i_t) {
    const double v_t = v[i_t];
    const double Omega_orb = v_t*v_t*v_t;
    const double chi1l_t = dotproduct(&mchi1[i_t][0], &mOmega_orb[i_t][0]) / Omega_orb;
    const double chi2l_t = dotproduct(&mchi2[i_t][0], &mOmega_orb[i_t][0]) / Omega_orb;
    const double chisl_t = 0.5*(chi1l_t+chi2l_t);
    const double chial_t = 0.5*(chi1l_t-chi2l_t);
    rhOverM(v_t, chisl_t, chial_t, modes);
    for(unsigned int i_lm=0; i_lm<lm.size(); ++i_lm) {
      data[i_lm][i_t] = modes[i_lm];
    }
  }
  
} // end PN constructor


/// Total angular velocity of PN binary at an instant of time
std::vector<double> GWFrames::PNWaveform::Omega_tot(const unsigned int iTime) const {
  std::vector<double> Tot(3);
  Tot[0] = mOmega_orb[iTime][0]+mOmega_prec[iTime][0];
  Tot[1] = mOmega_orb[iTime][1]+mOmega_prec[iTime][1];
  Tot[2] = mOmega_orb[iTime][2]+mOmega_prec[iTime][2];
  return Tot;
}

/// Total angular velocity of PN binary at each instant of time
std::vector<std::vector<double> > GWFrames::PNWaveform::Omega_tot() const {
  const double NT = NTimes();
  std::vector<std::vector<double> > Tot(NT, std::vector<double>(3));
  for(unsigned int i_t=0; i_t<NT; ++i_t) {
    Tot[i_t] = Omega_tot(i_t);
  }
  return Tot;
}

/// Vector of magnitudes of Omega_orb at each instant of time
std::vector<double> GWFrames::PNWaveform::Omega_orbMag() const {
  const double NT = NTimes();
  std::vector<double> Mag(NT);
  for(unsigned int i=0; i<NT; ++i) {
    Mag[i] = GWFrames::abs(mOmega_orb[i]);
  }
  return Mag;
}

/// Vector of magnitudes of Omega_prec at each instant of time
std::vector<double> GWFrames::PNWaveform::Omega_precMag() const {
  const double NT = NTimes();
  std::vector<double> Mag(NT);
  for(unsigned int i=0; i<NT; ++i) {
    Mag[i] = GWFrames::abs(mOmega_prec[i]);
  }
  return Mag;
}

/// Vector of magnitudes of Omega_tot at each instant of time
std::vector<double> GWFrames::PNWaveform::Omega_totMag() const {
  const double NT = NTimes();
  std::vector<double> Mag(NT);
  for(unsigned int i=0; i<NT; ++i) {
    Mag[i] = GWFrames::abs(Omega_tot(i));
  }
  return Mag;
}

/// Vector of magnitudes of angular momentum L at each instant of time
std::vector<double> GWFrames::PNWaveform::LMag() const {
  const double NT = NTimes();
  std::vector<double> Mag(NT);
  for(unsigned int i=0; i<NT; ++i) {
    Mag[i] = GWFrames::abs(mL[i]);
  }
  return Mag;
}


==> anc/PNWaveforms.dox <==
// -*- c++ -*-

/// \class GWFrames::PNWaveform
/// \brief Fundamental object creating precessing PN waveform.
/// 
/// This object is a subclass of the GWFrames::Waveform object.  In
/// addition to the data stored in a Waveform, this stores the two
/// spins chi1 and chi2; the orbital angular-velocity vectors
/// Omega_orb, Omega_prec, and Omega_tot; the PN angular momentum; and
/// the orbital phase Phi_orb.  Various methods also exist for
/// retrieving the vectors, their magnitudes, and their normalized
/// versions.
/// 
/// \param history    String recording history of data
/// \param t          Vector of time indices
/// \param frame      Vector of quaternions.  This represents the rotation
///           	      applied to the physical system to go from the standard
///           	      inertial frame to the frame in which the Waveform is
///           	      decomposed.  If this vector has length 0, the frame is
///           	      assumed to be constant, and the standard frame.  If
///           	      this vector has length 1, the frame is assumed to be
///           	      constant, but given by that value.  Otherwise, this
///           	      vector is assumed to have length NTimes(),
///           	      corresponding to the frame at each moment.
/// \param lm         Vector of vectors of int's, giving (ell,m) data
/// \param data       Vector of complex numbers representing h or Psi4.
/// \param chi1       Vector of vectors of doubles representing the spin 
///                   of BH 1.
/// \param chi2       Vector of vectors of doubles representing the spin 
///                   of BH 2.
/// \param Omega_orb  Vector of vectors of doubles representing the 
///                   orbital angular-velocity vector.
/// \param Omega_prec Vector of vectors of doubles representing the 
///                   precessional angular-velocity vector.
/// \param Omega_tot  Vector of vectors of doubles representing the 
///                   total angular-velocity vector.
/// \param L          Vector of vectors of doubles representing the 
///                   angular-momentum vector.
/// \param Phi_orb    Vector of doubles representing the orbital phase.
/// 


==> anc/PNWaveforms.hpp <==
// Copyright (c) 2013, Michael Boyle
// See LICENSE file for details

#ifndef PNWAVEFORMS_HPP
#define PNWAVEFORMS_HPP

#include "Waveforms.hpp"

namespace GWFrames {
  
  class PNWaveform : public Waveform {
    
  public:  // Constructors and Destructor
    PNWaveform();
    PNWaveform(const PNWaveform& W);
    PNWaveform(const double delta, const std::vector<double>& chi1_0, const std::vector<double>& chi2_0, const double Omega_orb_0,
	       const GWFrames::Quaternion& R_0=GWFrames::Quaternion(1,0,0,0));
    ~PNWaveform() { }
    
  private:  // Member data
    // std::stringstream history;           // inherited from Waveform
    // std::vector<double> t;               // inherited from Waveform
    // std::vector<Quaternion> frame;       // inherited from Waveform
    // std::vector<std::vector<int> > lm;   // inherited from Waveform
    // MatrixC data;                        // inherited from Waveform
    std::vector<std::vector<double> > mchi1;
    std::vector<std::vector<double> > mchi2;
    std::vector<std::vector<double> > mOmega_orb;
    std::vector<std::vector<double> > mOmega_prec;
    std::vector<std::vector<double> > mL;
    std::vector<double> mPhi_orb;
    
  public:  // Data access functions
    // Vector a specific time index
    inline const std::vector<double>& chi1(const unsigned int iTime) const { return mchi1[iTime]; }
    inline const std::vector<double>& chi2(const unsigned int iTime) const { return mchi2[iTime]; }
    inline const std::vector<double>& Omega_orb(const unsigned int iTime) const { return mOmega_orb[iTime]; }
    inline const std::vector<double>& Omega_prec(const unsigned int iTime) const { return mOmega_prec[iTime]; }
    std::vector<double> Omega_tot(const unsigned int iTime) const;
    inline const std::vector<double>& L(const unsigned int iTime) const { return mL[iTime]; }
    // Magnitude at a specific time index
    inline double chi1Mag(const unsigned int iTime) const { return GWFrames::abs(mchi1[iTime]); }
    inline double chi2Mag(const unsigned int iTime) const { return GWFrames::abs(mchi2[iTime]); }
    inline double Omega_orbMag(const unsigned int iTime) const { return GWFrames::abs(mOmega_orb[iTime]); }
    inline double Omega_precMag(const unsigned int iTime) const { return GWFrames::abs(mOmega_prec[iTime]); }
    inline double Omega_totMag(const unsigned int iTime) const { return GWFrames::abs(mOmega_orb[iTime]+mOmega_prec[iTime]); }
    inline double LMag(const unsigned int iTime) const { return GWFrames::abs(mL[iTime]); }
    // Direction at a specific time index
    inline std::vector<double> chiHat1(const unsigned int iTime) const { return mchi1[iTime]/GWFrames::abs(mchi1[iTime]); }
    inline std::vector<double> chiHat2(const unsigned int iTime) const { return mchi2[iTime]/GWFrames::abs(mchi2[iTime]); }
    inline std::vector<double> OmegaHat_orb(const unsigned int iTime) const { return mOmega_orb[iTime]/GWFrames::abs(mOmega_orb[iTime]); }
    inline std::vector<double> OmegaHat_prec(const unsigned int iTime) const { return mOmega_prec[iTime]/GWFrames::abs(mOmega_prec[iTime]); }
    inline std::vector<double> OmegaHat_tot(const unsigned int iTime) const { return Omega_tot(iTime)/GWFrames::abs(Omega_tot(iTime)); }
    inline std::vector<double> LHat(const unsigned int iTime) const { return mL[iTime]/GWFrames::abs(mL[iTime]); }
    // Vector at all times
    inline const std::vector<std::vector<double> >& chi1() const { return mchi1; }
    inline const std::vector<std::vector<double> >& chi2() const { return mchi2; }
    inline const std::vector<std::vector<double> >& Omega_orb() const { return mOmega_orb; }
    inline const std::vector<std::vector<double> >& Omega_prec() const { return mOmega_prec; }
    std::vector<std::vector<double> > Omega_tot() const;
    inline const std::vector<std::vector<double> >& L() const { return mL; }
    // Magnitude at all times
    std::vector<double> Omega_orbMag() const;
    std::vector<double> Omega_precMag() const;
    std::vector<double> Omega_totMag() const;
    std::vector<double> LMag() const;
    // Direction at all times
    inline std::vector<std::vector<double> > chiHat1() const { return mchi1/GWFrames::abs(mchi1); }
    inline std::vector<std::vector<double> > chiHat2() const { return mchi2/GWFrames::abs(mchi2); }
    inline std::vector<std::vector<double> > OmegaHat_orb() const { return mOmega_orb/Omega_orbMag(); }
    inline std::vector<std::vector<double> > OmegaHat_prec() const { return mOmega_prec/Omega_precMag(); }
    inline std::vector<std::vector<double> > OmegaHat_tot() const { return Omega_tot()/Omega_totMag(); }
    inline std::vector<std::vector<double> > LHat() const { return mL/LMag(); }
    // Phase
    inline double Phi_orb(const unsigned int iTime) const { return mPhi_orb[iTime]; }
    inline const std::vector<double>& Phi_orb() const { return mPhi_orb; }
    
  }; // class PNWaveform
  
} // namespace GWFrames

#endif // PNWAVEFORMS_HPP


==> anc/PNWaveforms_PolarizationModes.ipp <==
// Copyright (c) 2013, Michael Boyle
// See LICENSE file for details

// Note: This header should only be included from PNWaveforms.cpp, and
// should therefore be invisible everywhere else.  You should not need
// to include this header directly.

#ifndef DOXYGEN

const int ellMax_PNWaveforms = 8;

// Construct PN waveform given dynamics, assuming standard orientation
class PNWaveformFromDynamics {
private:
  // These constants will be fixed once the mass-difference is known
  const double delta, nu, pownu2, pownu3;
  const double HhatL2M0Rev0, HhatL2M1Imv1, HhatL2M1Imv3, HhatL2M1Imv4, HhatL2M1Imv5, HhatL2M1Rev6, HhatL2M1Imv6, HhatL2M2Rev0, HhatL2M2Rev2, HhatL2M2Rev5, HhatL2M2Imv5, HhatL2M2Rev6, HhatL2M2Imv6, HhatL2M2Rev6lnv, HhatL2M2Rev7, HhatL2M2Imv7, HhatL3M0Imv5, HhatL3M1Imv1, HhatL3M1Imv3, HhatL3M1Imv4, HhatL3M1Imv5, HhatL3M1Rev6, HhatL3M1Imv6, HhatL3M2Rev2, HhatL3M2Rev4, HhatL3M2Rev5, HhatL3M2Imv5, HhatL3M2Rev6, HhatL3M3Imv1, HhatL3M3Imv3, HhatL3M3Imv4, HhatL3M3Imv5, HhatL3M3Rev6, HhatL3M3Imv6, HhatL4M0Rev0, HhatL4M1Imv3, HhatL4M1Imv5, HhatL4M1Rev6, HhatL4M1Imv6, HhatL4M2Rev2, HhatL4M2Rev4, HhatL4M2Rev5, HhatL4M2Imv5, HhatL4M2Rev6, HhatL4M3Imv3, HhatL4M3Imv5, HhatL4M3Rev6, HhatL4M3Imv6, HhatL4M4Rev2, HhatL4M4Rev4, HhatL4M4Rev5, HhatL4M4Imv5, HhatL4M4Rev6, HhatL5M1Imv3, HhatL5M1Imv5, HhatL5M1Rev6, HhatL5M1Imv6, HhatL5M2Rev4, HhatL5M2Rev6, HhatL5M3Imv3, HhatL5M3Imv5, HhatL5M3Rev6, HhatL5M3Imv6, HhatL5M4Rev4, HhatL5M4Rev6, HhatL5M5Imv3, HhatL5M5Imv5, HhatL5M5Rev6, HhatL5M5Imv6, HhatL6M1Imv5, HhatL6M2Rev4, HhatL6M2Rev6, HhatL6M3Imv5, HhatL6M4Rev4, HhatL6M4Rev6, HhatL6M5Imv5, HhatL6M6Rev4, HhatL6M6Rev6, HhatL7M1Imv5, HhatL7M2Rev6, HhatL7M3Imv5, HhatL7M4Rev6, HhatL7M5Imv5, HhatL7M6Rev6, HhatL7M7Imv5, HhatL8M2Rev6, HhatL8M4Rev6, HhatL8M6Rev6, HhatL8M8Rev6;
public:
  PNWaveformFromDynamics(const double idelta) :
    delta(idelta), nu((1.0-delta*delta)/4.0), pownu2(nu*nu), pownu3(nu*pownu2),
    HhatL2M0Rev0(-0.1458029608799511),
    HhatL2M1Imv1(0.3333333333333333*delta),
    HhatL2M1Imv3(0.011904761904761904*delta*(-17. + 20.*nu)),
    HhatL2M1Imv4(1.0471975511965976*delta),
    HhatL2M1Imv5(-0.0006613756613756613*delta*(172. + 2036.*nu - 237.*pownu2)),
    HhatL2M1Rev6(0.005952380952380952*delta*(-64.13400827807628 + 722.6355323334387*nu)),
    HhatL2M1Imv6(0.03739991254273563*delta*(-17. + 6.*nu)),
    HhatL2M2Rev0(1.),
    HhatL2M2Rev2(0.023809523809523808*(-107. + 55.*nu)),
    HhatL2M2Rev5(0.1495996501709425*(-107. + 34.*nu)),
    HhatL2M2Imv5(-24.*nu),
    HhatL2M2Rev6(32.35880116100775 - 4.147801379146346*nu - 7.309163059163059*pownu2 + 1.1487393779060446*pownu3),
    HhatL2M2Imv6(12.80573005463268),
    HhatL2M2Rev6lnv(-8.152380952380952),
    HhatL2M2Rev7(-0.004155545838081737*(2173. + 4918.*nu - 1120.*pownu2)),
    HhatL2M2Imv7(88.4753086419753*nu - 4.302645502645503*pownu2),
    HhatL3M0Imv5(-0.3703280399090206*nu),
    HhatL3M1Imv1(0.0222717701593687*delta),
    HhatL3M1Imv3(-0.014847846772912466*delta*(4. + nu)),
    HhatL3M1Imv4(0.06996882951511307*delta),
    HhatL3M1Imv5(-0.00011248368767357928*delta*(-607. + 272.*nu + 247.*pownu2)),
    HhatL3M1Rev6(0.0014847846772912468*delta*(-111.45177444479563 - 23.260151319598084*nu)),
    HhatL3M1Imv6(-0.01166147158585218*delta*(16. + 7.*nu)),
    HhatL3M2Rev2(0.2817180849095055*(1. - 3.*nu)),
    HhatL3M2Rev4(0.00313020094343895*(-193. + 725.*nu - 365.*pownu2)),
    HhatL3M2Rev5(1.7700869318701762*(1. - 3.*nu)),
    HhatL3M2Imv5(0.1690308509457033*(-5. + 22.*nu)),
    HhatL3M2Rev6(-0.00007114093053270341*(1451. + 17387.*nu - 100026.*pownu2 + 16023.*pownu3)),
    HhatL3M3Imv1(-0.7763237542601484*delta),
    HhatL3M3Imv3(-1.5526475085202969*delta*(-2. + nu)),
    HhatL3M3Imv4(-7.316679009572791*delta),
    HhatL3M3Imv5(0.002352496225030753*delta*(-369. + 3676.*nu - 887.*pownu2)),
    HhatL3M3Rev6(0.0006389495919836613*delta*(8588.637447565925 - 43669.239042837224*nu)),
    HhatL3M3Imv6(3.6583395047863956*delta*(8. - 3.*nu)),
    HhatL4M0Rev0(-0.0014029896452114037),
    HhatL4M1Imv3(0.0037646162621052135*delta*(1. - 2.*nu)),
    HhatL4M1Imv5(0.00002851982016746374*delta*(-404. + 1011.*nu - 332.*pownu2)),
    HhatL4M1Rev6(0.00012548720873684045*delta*(105.58883083359672 - 1744.1776616671934*nu)),
    HhatL4M1Imv6(0.011826890792614406*delta*(1. - 2.*nu)),
    HhatL4M2Rev2(0.03549314249999666*(1. - 3.*nu)),
    HhatL4M2Rev4(0.00010755497727271716*(4025.*nu - 57.*(23. + 5.*pownu2))),
    HhatL4M2Rev5(0.22300999146161035*(1. - 3.*nu)),
    HhatL4M2Imv5(0.14907119849998596*(-1. + 4.*nu)),
    HhatL4M2Rev6(1.9698713786211933e-8*(9.342351e6 - 3.8225313e7*nu + 2.803171e7*pownu2 + 2.707215e6*pownu3)),
    HhatL4M3Imv3(0.26892643710023856*delta*(-1. + 2.*nu)),
    HhatL4M3Imv5(-0.0020373214931836254*delta*(-468. + 1267.*nu - 524.*pownu2)),
    HhatL4M3Rev6(0.0003320079470373316*delta*(-3213.439574594321 + 12359.879149188642*nu)),
    HhatL4M3Imv6(2.534571957450561*delta*(-1. + 2.*nu)),
    HhatL4M4Rev2(0.751248226425348*(-1. + 3.*nu)),
    HhatL4M4Rev4(-0.002276509777046509*(6365.*nu - 3.*(593. + 875.*pownu2))),
    HhatL4M4Rev5(9.44046363664094*(-1. + 3.*nu)),
    HhatL4M4Imv5(0.0187812056606337*(114.1929022208175 - 527.5787066624525*nu)),
    HhatL4M4Rev6(4.1694318260925076e-7*(-9.618039e6 + 6.8551497e7*nu - 1.1309683e8*pownu2 + 2.3740185e7*pownu3)),
    HhatL5M1Imv3(0.00017696083036028665*delta*(1. - 2.*nu)),
    HhatL5M1Imv5(4.537457188725299e-6*delta*(-179. + 352.*nu - 4.*pownu2)),
    HhatL5M1Rev6(2.528011862289809e-6*delta*(278.0406052783923 - 8958.081210556786*nu)),
    HhatL5M1Imv6(0.0005559388446330261*delta*(1. - 2.*nu)),
    HhatL5M2Rev4(-0.009988146110566549*(-1. + 5.*nu - 5.*pownu2)),
    HhatL5M2Rev6(0.000010975984736886318*(-3911. + 21553.*nu - 28910.*pownu2 + 8085.*pownu3)),
    HhatL5M3Imv3(0.046446908841268335*delta*(-1. + 2.*nu)),
    HhatL5M3Imv5(-0.001190946380545342*delta*(-207. + 464.*nu - 88.*pownu2)),
    HhatL5M3Rev6(9.101882978888565e-7*delta*(-271701.69319944223 + 923537.3863988845*nu)),
    HhatL5M3Imv6(0.4377518027930503*delta*(-1. + 2.*nu)),
    HhatL5M4Rev4(0.2767996245907637*(-1. + 5.*nu - 5.*pownu2)),
    HhatL5M4Rev6(-0.0003041754116382019*(-4451. + 25333.*nu - 36470.*pownu2 + 11865.*pownu3)),
    HhatL5M5Imv3(-0.8013768943966975*delta*(-1. + 2.*nu)),
    HhatL5M5Imv5(0.020548125497351216*delta*(-263. + 688.*nu - 256.*pownu2)),
    HhatL5M5Rev6(0.0000183171861576388*delta*(164747.8048050571 - 679921.6096101142*nu)),
    HhatL5M5Imv6(-12.587998820966341*delta*(-1. + 2.*nu)),
    HhatL6M1Imv5(0.000023582988833355464*delta*(1. - 4.*nu + 3.*pownu2)),
    HhatL6M2Rev4(-0.0008352507379744677*(-1. + 5.*nu - 5.*pownu2)),
    HhatL6M2Rev6(0.000059660766998176277*(-81. + 413.*nu - 448.*pownu2 + 49.*pownu3)),
    HhatL6M3Imv5(0.01630976217812644*delta*(-1. + 4.*nu - 3.*pownu2)),
    HhatL6M4Rev4(0.058558165806265966*(-1. + 5.*nu - 5.*pownu2)),
    HhatL6M4Rev6(-0.004182726129018997*(-93. + 497.*nu - 616.*pownu2 + 133.*pownu3)),
    HhatL6M5Imv5(-0.2993579796535637*delta*(-1. + 4.*nu - 3.*pownu2)),
    HhatL6M6Rev4(0.9031413708076581*(1. - 5.*nu + 5.*pownu2)),
    HhatL6M6Rev6(0.06451009791483273*(-113. + 637.*nu - 896.*pownu2 + 273.*pownu3)),
    HhatL7M1Imv5(8.175930333399787e-7*delta*(1. - 4.*nu + 3.*pownu2)),
    HhatL7M2Rev6(0.0001922578318979773*(1. - 7.*nu + 14.*pownu2 - 7.*pownu3)),
    HhatL7M3Imv5(0.0018582230503756002*delta*(-1. + 4.*nu - 3.*pownu2)),
    HhatL7M4Rev6(0.023085290615904162*(-1. + 7.*nu - 14.*pownu2 + 7.*pownu3)),
    HhatL7M5Imv5(-0.07338616249054006*delta*(-1. + 4.*nu - 3.*pownu2)),
    HhatL7M6Rev6(-0.3352043015692001*(-1. + 7.*nu - 14.*pownu2 + 7.*pownu3)),
    HhatL7M7Imv5(1.0542244493439168*delta*(-1. + 4.*nu - 3.*pownu2)),
    HhatL8M2Rev6(0.000012039652448587866*(1. - 7.*nu + 14.*pownu2 - 7.*pownu3)),
    HhatL8M4Rev6(0.0032325872683449304*(-1. + 7.*nu - 14.*pownu2 + 7.*pownu3)),
    HhatL8M6Rev6(-0.0921843838337631*(-1. + 7.*nu - 14.*pownu2 + 7.*pownu3)),
    HhatL8M8Rev6(1.2608629579851318*(-1. + 7.*nu - 14.*pownu2 + 7.*pownu3))
  { }
  // This is the method to call to replace 'modes' with the waveform polarization data
  void operator()(const double v, const double chis, const double chia, std::vector<std::complex<double> >& modes) {
    double Re,Im;
    
    // Compute various v- or spin-dependent terms
    const double lnv = std::log(v);
    const double powv2 = v*v;
    const double powv3 = v*powv2;
    const double powv4 = powv2*powv2;
    const double powv5 = powv2*powv3;
    const double powv6 = powv3*powv3;
    const double NormalizationFactor = 2*nu*sqrt(16*M_PI/5.0)*powv2;
    const double HhatL2M1Imv2 = 0.5*(chia + chis*delta);
    const double HhatL2M1Rev4 = 0.023809523809523808*(chia*(7. - 205.*nu) + delta*(26.408121055678468 + 7.*chis - 33.*chis*nu));
    const double HhatL2M2Rev3 = 0.3333333333333333*(18.84955592153876 - 4.*chia*delta + 4.*chis*(-1. + nu));
    const double HhatL2M2Rev4 = 0.0006613756613756613*(-2173. - 7.*(1069. + 432.*chia*chia - 432.*chis*chis)*nu + 2047.*pownu2);
    const double HhatL3M1Rev4 = 0.0022271770159368698*(delta*(27.862943611198908 + chis*(20. - 65.*nu)) + chia*(20. - 55.*nu));
    const double HhatL3M2Rev3 = 1.126872339638022*chis*nu;
    const double HhatL3M3Rev4 = -0.07763237542601484*(5.*chia*(-4. + 19.*nu) + delta*(17.672093513510138 + 5.*chis*(-4. + 5.*nu)));
    const double HhatL4M1Rev4 = 0.009411540655263034*(chia - 1.*chis*delta)*nu;
    const double HhatL4M3Rev4 = 0.6723160927505963*(chia - 1.*chis*delta)*nu;
    
    // Make sure 'modes' is the right size
    modes.resize(ellMax_PNWaveforms*(2+ellMax_PNWaveforms) - 3);
    
    ///////////////////////////////////////////////
    // Step through 'modes' calculating the data //
    ///////////////////////////////////////////////
    
    // (2,+-0)
    Re = HhatL2M0Rev0;
    Im = 0;
    modes[2] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (2,+-1)
    Re = (HhatL2M1Rev4 + HhatL2M1Rev6*powv2)*powv4;
    Im = v*(HhatL2M1Imv1 + v*(HhatL2M1Imv2 + v*(HhatL2M1Imv3 + v*(HhatL2M1Imv4 + v*(HhatL2M1Imv5 + HhatL2M1Imv6*v)))));
    modes[3] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[1] = std::complex<double>(NormalizationFactor*Re, -NormalizationFactor*Im);
    
    // (2,+-2)
    Re = HhatL2M2Rev0 + powv2*(HhatL2M2Rev2 + v*(HhatL2M2Rev3 + v*(HhatL2M2Rev4 + v*(HhatL2M2Rev5 + v*(HhatL2M2Rev6 + HhatL2M2Rev6lnv*lnv + HhatL2M2Rev7*v)))));
    Im = powv5*(HhatL2M2Imv5 + v*(HhatL2M2Imv6 + HhatL2M2Imv7*v));
    modes[4] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[0] = std::complex<double>(NormalizationFactor*Re, -NormalizationFactor*Im);
    
    // (3,+-0)
    Re = 0;
    Im = HhatL3M0Imv5*powv5;
    modes[8] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (3,+-1)
    Re = (HhatL3M1Rev4 + HhatL3M1Rev6*powv2)*powv4;
    Im = v*(HhatL3M1Imv1 + powv2*(HhatL3M1Imv3 + v*(HhatL3M1Imv4 + v*(HhatL3M1Imv5 + HhatL3M1Imv6*v))));
    modes[9] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[7] = std::complex<double>(-NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (3,+-2)
    Re = powv2*(HhatL3M2Rev2 + v*(HhatL3M2Rev3 + v*(HhatL3M2Rev4 + v*(HhatL3M2Rev5 + HhatL3M2Rev6*v))));
    Im = HhatL3M2Imv5*powv5;
    modes[10] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[6] = std::complex<double>(-NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (3,+-3)
    Re = (HhatL3M3Rev4 + HhatL3M3Rev6*powv2)*powv4;
    Im = v*(HhatL3M3Imv1 + powv2*(HhatL3M3Imv3 + v*(HhatL3M3Imv4 + v*(HhatL3M3Imv5 + HhatL3M3Imv6*v))));
    modes[11] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[5] = std::complex<double>(-NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (4,+-0)
    Re = HhatL4M0Rev0;
    Im = 0;
    modes[16] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (4,+-1)
    Re = (HhatL4M1Rev4 + HhatL4M1Rev6*powv2)*powv4;
    Im = powv3*(HhatL4M1Imv3 + powv2*(HhatL4M1Imv5 + HhatL4M1Imv6*v));
    modes[17] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[15] = std::complex<double>(NormalizationFactor*Re, -NormalizationFactor*Im);
    
    // (4,+-2)
    Re = powv2*(HhatL4M2Rev2 + powv2*(HhatL4M2Rev4 + v*(HhatL4M2Rev5 + HhatL4M2Rev6*v)));
    Im = HhatL4M2Imv5*powv5;
    modes[18] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[14] = std::complex<double>(NormalizationFactor*Re, -NormalizationFactor*Im);
    
    // (4,+-3)
    Re = (HhatL4M3Rev4 + HhatL4M3Rev6*powv2)*powv4;
    Im = powv3*(HhatL4M3Imv3 + powv2*(HhatL4M3Imv5 + HhatL4M3Imv6*v));
    modes[19] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[13] = std::complex<double>(NormalizationFactor*Re, -NormalizationFactor*Im);
    
    // (4,+-4)
    Re = powv2*(HhatL4M4Rev2 + powv2*(HhatL4M4Rev4 + v*(HhatL4M4Rev5 + HhatL4M4Rev6*v)));
    Im = HhatL4M4Imv5*powv5;
    modes[20] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[12] = std::complex<double>(NormalizationFactor*Re, -NormalizationFactor*Im);
    
    // (5,+-0)
    Re = 0;
    Im = 0;
    modes[26] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (5,+-1)
    Re = HhatL5M1Rev6*powv6;
    Im = powv3*(HhatL5M1Imv3 + powv2*(HhatL5M1Imv5 + HhatL5M1Imv6*v));
    modes[27] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[25] = std::complex<double>(-NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (5,+-2)
    Re = (HhatL5M2Rev4 + HhatL5M2Rev6*powv2)*powv4;
    Im = 0;
    modes[28] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[24] = std::complex<double>(-NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (5,+-3)
    Re = HhatL5M3Rev6*powv6;
    Im = powv3*(HhatL5M3Imv3 + powv2*(HhatL5M3Imv5 + HhatL5M3Imv6*v));
    modes[29] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[23] = std::complex<double>(-NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (5,+-4)
    Re = (HhatL5M4Rev4 + HhatL5M4Rev6*powv2)*powv4;
    Im = 0;
    modes[30] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[22] = std::complex<double>(-NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (5,+-5)
    Re = HhatL5M5Rev6*powv6;
    Im = powv3*(HhatL5M5Imv3 + powv2*(HhatL5M5Imv5 + HhatL5M5Imv6*v));
    modes[31] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[21] = std::complex<double>(-NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (6,+-0)
    Re = 0;
    Im = 0;
    modes[38] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (6,+-1)
    Re = 0;
    Im = HhatL6M1Imv5*powv5;
    modes[39] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[37] = std::complex<double>(NormalizationFactor*Re, -NormalizationFactor*Im);
    
    // (6,+-2)
    Re = (HhatL6M2Rev4 + HhatL6M2Rev6*powv2)*powv4;
    Im = 0;
    modes[40] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[36] = std::complex<double>(NormalizationFactor*Re, -NormalizationFactor*Im);
    
    // (6,+-3)
    Re = 0;
    Im = HhatL6M3Imv5*powv5;
    modes[41] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[35] = std::complex<double>(NormalizationFactor*Re, -NormalizationFactor*Im);
    
    // (6,+-4)
    Re = (HhatL6M4Rev4 + HhatL6M4Rev6*powv2)*powv4;
    Im = 0;
    modes[42] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[34] = std::complex<double>(NormalizationFactor*Re, -NormalizationFactor*Im);
    
    // (6,+-5)
    Re = 0;
    Im = HhatL6M5Imv5*powv5;
    modes[43] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[33] = std::complex<double>(NormalizationFactor*Re, -NormalizationFactor*Im);
    
    // (6,+-6)
    Re = (HhatL6M6Rev4 + HhatL6M6Rev6*powv2)*powv4;
    Im = 0;
    modes[44] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[32] = std::complex<double>(NormalizationFactor*Re, -NormalizationFactor*Im);
    
    // (7,+-0)
    Re = 0;
    Im = 0;
    modes[52] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (7,+-1)
    Re = 0;
    Im = HhatL7M1Imv5*powv5;
    modes[53] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[51] = std::complex<double>(-NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (7,+-2)
    Re = HhatL7M2Rev6*powv6;
    Im = 0;
    modes[54] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[50] = std::complex<double>(-NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (7,+-3)
    Re = 0;
    Im = HhatL7M3Imv5*powv5;
    modes[55] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[49] = std::complex<double>(-NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (7,+-4)
    Re = HhatL7M4Rev6*powv6;
    Im = 0;
    modes[56] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[48] = std::complex<double>(-NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (7,+-5)
    Re = 0;
    Im = HhatL7M5Imv5*powv5;
    modes[57] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[47] = std::complex<double>(-NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (7,+-6)
    Re = HhatL7M6Rev6*powv6;
    Im = 0;
    modes[58] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[46] = std::complex<double>(-NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (7,+-7)
    Re = 0;
    Im = HhatL7M7Imv5*powv5;
    modes[59] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[45] = std::complex<double>(-NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (8,+-0)
    Re = 0;
    Im = 0;
    modes[68] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    
    // (8,+-1)
    Re = 0;
    Im = 0;
    modes[69] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[67] = std::complex<double>(NormalizationFactor*Re, -NormalizationFactor*Im);
    
    // (8,+-2)
    Re = HhatL8M2Rev6*powv6;
    Im = 0;
    modes[70] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[66] = std::complex<double>(NormalizationFactor*Re, -NormalizationFactor*Im);
    
    // (8,+-3)
    Re = 0;
    Im = 0;
    modes[71] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[65] = std::complex<double>(NormalizationFactor*Re, -NormalizationFactor*Im);
    
    // (8,+-4)
    Re = HhatL8M4Rev6*powv6;
    Im = 0;
    modes[72] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[64] = std::complex<double>(NormalizationFactor*Re, -NormalizationFactor*Im);
    
    // (8,+-5)
    Re = 0;
    Im = 0;
    modes[73] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[63] = std::complex<double>(NormalizationFactor*Re, -NormalizationFactor*Im);
    
    // (8,+-6)
    Re = HhatL8M6Rev6*powv6;
    Im = 0;
    modes[74] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[62] = std::complex<double>(NormalizationFactor*Re, -NormalizationFactor*Im);
    
    // (8,+-7)
    Re = 0;
    Im = 0;
    modes[75] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[61] = std::complex<double>(NormalizationFactor*Re, -NormalizationFactor*Im);
    
    // (8,+-8)
    Re = HhatL8M8Rev6*powv6;
    Im = 0;
    modes[76] = std::complex<double>(NormalizationFactor*Re, NormalizationFactor*Im);
    modes[60] = std::complex<double>(NormalizationFactor*Re, -NormalizationFactor*Im);
    
  }
};


#endif // DOXYGEN


==> anc/PNWaveforms_TaylorT1Spin.ipp <==
// Copyright (c) 2013, Michael Boyle
// See LICENSE file for details

// Note: This header should only be included from PNWaveforms.cpp, and
// should therefore be invisible everywhere else.  You should not need
// to include this header directly.

#ifndef DOXYGEN

// Return dot product of two three-vectors
inline double dot(const double* a, const double* b) {
  return a[0]*b[0]+a[1]*b[1]+a[2]*b[2];
}
inline void cross(const double* a, const double* b, double* c) {
  c[0] = a[1]*b[2] - a[2]*b[1];
  c[1] = a[2]*b[0] - a[0]*b[2];
  c[2] = a[0]*b[1] - a[1]*b[0];
  return;
}

const GWFrames::Quaternion xHat(0,1.0,0,0);
const GWFrames::Quaternion yHat(0,0,1.0,0);
const GWFrames::Quaternion zHat(0,0,0,1.0);

// This will do the actual work of computing the right-hand side of the evolution equations.
class TaylorT1 {
private:
  const double delta;
  const double nu, pownu2, pownu3;  // various powers of nu are needed several times, and may as well be stored
  double v, powv2, powv3, powv5, powv6, powv10;  // various powers of v are needed several times, and may as well be stored
  GWFrames::Quaternion Rax, nHat, lambdaHat;
  const double *chi1, *chi2, *OmegaHat_orb; // Components in the static Cartesian basis
  double chi1n, chi2n, chi1l, chi2l, chi1la, chi2la, chi1chi1, chi1chi2, chi2chi2; // The remaining dot products
private:
  vector<double> Omega_spin(const unsigned int HoleIndex) const {
    // Eq. (4.5) of Bohé et al. (2012) <http://arxiv.org/abs/1212.5520v1>
    const double d = (HoleIndex==1 ? delta : -delta);
    const double Omega_s = powv5 * (0.75*(1-d) + 0.5*nu
				    + powv2*(0.5625*(1-d)+1.25*nu*(1+0.5*d)-0.041666666666666667*pownu2
					     + powv2*(0.84375 + d*(-0.84375 + (4.875 - 0.15625*nu)*nu) + nu*(0.1875 + (-3.28125 - 0.020833333333333332*nu)*nu))));
    vector<double> Omega_sVec(3);
    Omega_sVec[0] = Omega_s * OmegaHat_orb[0];
    Omega_sVec[1] = Omega_s * OmegaHat_orb[1];
    Omega_sVec[2] = Omega_s * OmegaHat_orb[2];
    return Omega_sVec;
  }
  double Omega_precMag() const {
    // Eqs. (4.3) and (4.4), and above Eq. (4.1), of Bohé et al.
    // (2012) <http://arxiv.org/abs/1212.5520v1>.  Note that this
    // vector is completely along nHat (by definition).
    return
      powv6 * (
	       chi2n*(5 - 5*delta - 13*nu) + chi1n*(5 + 5*delta - 13*nu)
	       + powv2 * (
			  ((chi1n*(-12 + nu + 92*pownu2 - delta*(12 + 35*nu)))/4. + (chi2n*(-12 + nu + 92*pownu2 + delta*(12 + 35*nu)))/4.)
			  + powv2 * ((chi2n*(-72 + delta*(72 + (939 - 320*nu)*nu) + nu*(-723 + 4*(665 - 212*nu)*nu)))/48.
				     + (chi1n*(-72 + nu*(-723 + 4*(665 - 212*nu)*nu) + delta*(-72 + nu*(-939 + 320*nu))))/48.)
			  )
	       );
  }
  double Flux() const {
    // Eqs. (C7) -- (C13) of <http://arxiv.org/abs/0810.5336v3> [NOTE VERSION NUMBER!!!]
    const double F_2 = 0.002976190476190476*(-1247. - 980.*nu);
    const double F_3 = 12.56637061435917 + chi2l*(1.375*(-1. + delta) + 1.5*nu) + chi1l*(-1.375*(1. + delta) + 1.5*nu);
    const double F_4 = 1.494791666666667*chi1l*chi1l*(1. + delta - 2.*nu) + 6.020833333333333*chi1l*chi2l*nu - 1.494791666666667*chi2l*chi2l*(-1. + delta + 2.*nu)
      + 0.005208333333333333*(-89.*chi1chi1*(1. + delta - 2.*nu) - 412.*chi1chi2*nu + 89.*chi2chi2*(-1. + delta + 2.*nu))
      + 0.0001102292768959436*(-44711. + 18.*nu*(9271. + 1820.*nu));
    const double F_5 = -0.004674989067841954*(8191. + 16324.*nu) + 0.003472222222222222*chi2l*(531.*(-1. + delta) + 4.*(908. - 701.*delta)*nu - 2512.*pownu2)
      + 0.003472222222222222*chi1l*(-531.*(1. + delta) + 4.*(908. + 701.*delta)*nu - 2512.*pownu2);
    const double F_6 = 138.3349161635852 + 0.2617993877991494*chi2l*(-65. + 65.*delta + 68.*nu) + 0.2617993877991494*chi1l*(-65.*(1. + delta) + 68.*nu)
      - 0.00001837154614932393*nu*(482923.6129757514 + 6.*nu*(283209. + 21700.*nu)) - 8.152380952380952*std::log(16.*powv2);
    const double F_7 = 0.001298608074400543*(-78168. + nu*(300643. + 154708.*nu));
    return
      6.4 * pownu2 * powv10 * (1
			       + powv2 * ( F_2
					   + v * ( F_3
						   + v * ( F_4
							   + v * ( F_5
								   + v * ( F_6
									   + v * ( F_7 )
									   )
								   )
							   )
						   )
					   )
			       );
  }
  double dMdt() const {
    // Alvi (2001) PRD 64, 104020 <http://link.aps.org/doi/10.1103/PhysRevD.64.104020>
    return
      6.4 * pownu2 * powv10 * ( powv5
				* (0.125*chi2l*(-1.*(1. + 3.*chi2chi2)*(1. - 1.*delta + (-3. + delta)*nu) + 3.*chi1chi1*(-1. + delta + 3.*nu - 1.*delta*nu)
						+ 3.*chi1chi2*(1. + delta - 1.*(3. + delta)*nu))
				   + 0.125*chi1l*(-3.*chi1chi1*(1. + delta) + 3.*chi1chi1*(3. + delta)*nu + 3.*chi1chi2*(1. - 1.*delta + (-3. + delta)*nu)
						  + (1. + 3.*chi2chi2)*(-1. - 1.*delta + (3. + delta)*nu))) );
  }
  double dEdv() const {
    // Non-spin and spin-orbit terms come from Eq. (4.6) of Bohé et
    // al. (2012) <http://arxiv.org/abs/1212.5520v1>.  Spin-spin terms
    // come from Eqs. (C1) -- (C6) of
    // <http://arxiv.org/abs/0810.5336v3> [NOTE VERSION NUMBER!!!].
    const double dEdv_2 = 0.1666666666666667*(-9. - 1.*nu);
    const double dEdv_3 = 1.666666666666667*chi1l*(2. + 2.*delta - 1.*nu) - 1.666666666666667*chi2l*(-2. + 2.*delta + nu);
    const double dEdv_4 = -2.25*chi1l*chi1l*(1. + delta - 2.*nu) - 9.*chi1l*chi2l*nu + 2.25*chi2l*chi2l*(-1. + delta + 2.*nu)
      + 0.125*(-81. + 6.*chi1chi1*(1. + delta - 2.*nu) + (57. + 24.*chi1chi2 - 1.*nu)*nu - 6.*chi2chi2*(-1. + delta + 2.*nu));
    const double dEdv_5 = 0.1944444444444444*chi1l*(72. + delta*(72. - 31.*nu) + nu*(-121. + 2.*nu))
      + 0.1944444444444444*chi2l*(72. + nu*(-121. + 2.*nu) + delta*(-72. + 31.*nu));
    const double dEdv_6 = -0.003858024691358025*(10935. + nu*(-40149.69585598816 + nu*(1674. + 7.*nu)));
    const double dEdv_7 = -0.1875*chi2l*(-324. + nu*(1119. - 2.*nu*(172. + nu)) + delta*(324. + nu*(-633. + 14.*nu)))
      + 0.1875*chi1l*(324. + nu*(-1119. + 2.*nu*(172. + nu)) + delta*(324. + nu*(-633. + 14.*nu)));
    return
      - nu * v * (1
		  + powv2 * ( dEdv_2
			      + v * ( dEdv_3
				      + v * ( dEdv_4
					      + v * ( dEdv_5
						      + v * ( dEdv_6
							      + v * ( dEdv_7 )
							      )
						      )
					      )
				      )
			      )
		  );
  }
public:
  TaylorT1(const double idelta, const vector<double>& chi1_0, const vector<double>& chi2_0, const double v_0,
	   const GWFrames::Quaternion R_0=GWFrames::Quaternion(1,0,0,0)) :
    delta(idelta),
    nu((1.0-delta*delta)/4.0), pownu2(nu*nu), pownu3(pownu2*nu),
    v(v_0), powv2(v*v), powv3(v*powv2), powv5(powv2*powv3), powv6(powv3*powv3), powv10(v*powv3*powv6),
    Rax(R_0), nHat(R_0 * xHat * R_0.conjugate()), lambdaHat(R_0 * yHat * R_0.conjugate()),
    chi1n(chi1_0[0]), chi2n(chi2_0[0]), chi1l(chi1_0[2]), chi2l(chi2_0[2]), chi1la(chi1_0[1]), chi2la(chi2_0[1]),
    chi1chi1(dot(&chi1_0[0], &chi1_0[0])), chi1chi2(dot(&chi1_0[0], &chi2_0[0])), chi2chi2(dot(&chi2_0[0], &chi2_0[0]))
  { }
  ~TaylorT1() { }
  void RecalculateValues(double t, const double* y) {
    // Compute the various stored quantities, for use in the important functions
    const double& gamma = y[11];
    const double& Phi = y[1];
    v = y[0];
    powv2 = v*v;
    powv3 = v*powv2;
    powv5 = powv2*powv3;
    powv6 = powv3*powv3;
    powv10 = v*powv3*powv6;
    chi1 = &y[2];
    chi2 = &y[5];
    OmegaHat_orb = &y[8];
    const GWFrames::Quaternion chi1Q(0., chi1[0], chi1[1], chi1[2]);
    const GWFrames::Quaternion chi2Q(0., chi2[0], chi2[1], chi2[2]);
    const GWFrames::Quaternion OmegaHat_orbQ = GWFrames::normalized(GWFrames::Quaternion(0., y[8], y[9], y[10]));
    Rax = GWFrames::sqrtOfRotor(-OmegaHat_orbQ*zHat);
    const GWFrames::Quaternion R = Rax * GWFrames::exp(((gamma+Phi)/2.)*zHat);
    nHat = R*xHat*R.conjugate();
    lambdaHat = R*yHat*R.conjugate();
    chi1n = chi1Q.dot(nHat);
    chi1l = chi1Q.dot(OmegaHat_orbQ);
    chi1la = chi1Q.dot(lambdaHat);
    chi2n = chi2Q.dot(nHat);
    chi2l = chi2Q.dot(OmegaHat_orbQ);
    chi2la = chi2Q.dot(lambdaHat);
    chi1chi1 = chi1Q.dot(chi1Q);
    chi1chi2 = chi1Q.dot(chi2Q);
    chi2chi2 = chi2Q.dot(chi2Q);
    return;
  }
  vector<double> Omega_prec() const {
    vector<double> O(3);
    const double Omega_precMagnitude = Omega_precMag();
    O[0] = Omega_precMagnitude*nHat[1];
    O[1] = Omega_precMagnitude*nHat[2];
    O[2] = Omega_precMagnitude*nHat[3];
    return O;
  }
  vector<double> L() const {
    // Eq. (4.7) of Bohé et al.(2012)
    // <http://arxiv.org/abs/1212.5520v1>.
    const GWFrames::Quaternion l =
      powv3*(chi2n*(0.5*(1. - 1.*delta) - 1.5*nu) + chi1n*(0.5*(1. + delta) - 1.5*nu)
	     + powv2*(chi1n*(1.375*(1. + delta) + 0.02083333333333333*(-227. - 29.*delta)*nu + 1.625*pownu2)
		      + chi2n*(-1.375*(-1. + delta) + 0.02083333333333333*(-227. + 29.*delta)*nu + 1.625*pownu2)
		      + powv2*(chi2n*(-3.8125*(-1.+delta) + 0.01041666666666667*(-3163.+2065.*delta)*nu + 0.02083333333333333*(2807.-8.*delta)*pownu2-0.4375*pownu3)
			       + chi1n*(3.8125*(1.+delta) + 0.01041666666666667*(-3163.-2065.*delta)*nu + 0.02083333333333333*(2807.+8.*delta)*pownu2-0.4375*pownu3)
			       )))*nHat
      + 
      powv3*(chi2la*(2.*(-1. + delta) + 5.*nu) + chi1la*(-2.*(1. + delta) + 5.*nu)
	     + powv2*(chi2la*(2.*(-1. + delta) + 0.1666666666666667*(40. - 13.*delta)*nu - 5.666666666666667*pownu2)
		      + chi1la*(-2.*(1. + delta) + 0.1666666666666667*(40. + 13.*delta)*nu - 5.666666666666667*pownu2)
		      + powv2*(chi1la*(-3.875*(1. + delta) - 0.2291666666666667*(-29. + 7.*delta)*nu + (5.5 - 1.*delta)*pownu2 + 2.666666666666667*pownu3)
			       + chi2la*(3.875*(-1. + delta) + 0.2291666666666667*(29. + 7.*delta)*nu + (5.5 + delta)*pownu2 + 2.666666666666667*pownu3)
			       )))*lambdaHat
      +
      (1 + powv2*(1.5 + 0.1666666666666667*nu
		  + v*(chi2l*(4.166666666666667*(-1. + delta) + 10.83333333333333*nu)
		       + chi1l*(-4.166666666666667*(1. + delta) + 10.83333333333333*nu)
		       + v*(3.375 - 2.375*nu + 0.04166666666666667*pownu2
			    +v*(chi2l*(6.125*(-1. + delta) - 0.04861111111111111*(-397. + 91.*delta)*nu - 11.76388888888889*pownu2)
				+ chi1l*(-6.125*(1. + delta) + 0.04861111111111111*(397. + 91.*delta)*nu - 11.76388888888889*pownu2)
				+ v*(8.4375 - 30.97970359258346*nu + 1.291666666666667*pownu2 + 0.005401234567901235*pownu3
				     + v*(chi1l*(-15.1875*(1. + delta) + 0.09375*(901. + 523.*delta)*nu + 0.0625*(-2059. - 22.*delta)*pownu2 + 3.6875*pownu3)
					  + chi2l*(15.1875*(-1. + delta) - 0.09375*(-901. + 523.*delta)*nu + 0.0625*(-2059. + 22.*delta)*pownu2 + 3.6875*pownu3)
					  )))))))*GWFrames::Quaternion(std::vector<double>(OmegaHat_orb,OmegaHat_orb+3));
    
      // (0.005208333333333333*chi2n* (-96.*(-1. + delta + 3.*nu)*powv3 -  2.*(-1. + delta)* (33. - 19.*nu + delta*(-99. + 39.*nu))*powv5 + (-1. + delta)* (-183. - 11.*(-121. + nu)*nu +  3.*delta*(183. + nu*(-933. + 7.*nu)))* powv7) + 0.005208333333333333*chi1n* (96.*(1. + delta - 3.*nu)*powv3 -  2.*(1. + delta)* (-33. + 19.*nu + delta*(-99. + 39.*nu))* powv5 + (1. + delta)* (183. + 11.*(-121. + nu)*nu +  3.*delta*(183. + nu*(-933. + 7.*nu)))* powv7))*nHat
      // + (1. + 0.1666666666666667*(9. + nu)*powv2 +  0.04166666666666667*(81. + (-57. + nu)*nu)* powv4 + 0.0007716049382716049* (10935. + nu*(-40149.69585598816 + 1674.*nu +  7.*pownu2))*powv6 +  0.003472222222222222*chi1l* (-240.*(5. + 5.*delta - 13.*nu)*powv3 +  7.*(1. + delta)* (-99. + 61.*nu + delta*(-153. + 121.*nu))* powv5 - 9.*(486. +  nu*(-2703. + 2.*(2059. - 59.*nu)*nu) +  delta*(486. + nu*(-1569. + 44.*nu)))*powv7 ) + 0.003472222222222222*chi2l* (240.*(-5. + 5.*delta + 13.*nu)*powv3 +  7.*(-1. + delta)* (99. - 61.*nu + delta*(-153. + 121.*nu))* powv5 + 9.*(-486. +  delta*(486. + nu*(-1569. + 44.*nu)) +  nu*(2703. + 2.*nu*(-2059. + 59.*nu)))* powv7))*GWFrames::Quaternion(std::vector<double>(OmegaHat_orb,OmegaHat_orb+3))
      // + (0.02083333333333333*chi1la* (-48.*(2. + 2.*delta - 5.*nu)*powv3 +  2.*(1. + delta)* (-21. - 27.*delta + 18.*nu + 34.*delta*nu)* powv5 + (-186. +  nu*(319. + 8.*nu*(33. + 16.*nu)) -  1.*delta*(186. + nu*(77. + 48.*nu)))*powv7 ) + 0.02083333333333333*chi2la* (48.*(-2. + 2.*delta + 5.*nu)*powv3 +  2.*(-1. + delta)* (21. - 18.*nu + delta*(-27. + 34.*nu))*powv5 + (-186. +  nu*(319. + 8.*nu*(33. + 16.*nu)) +  delta*(186. + nu*(77. + 48.*nu)))*powv7))* lambdaHat;
    return ((nu/v)*l).vec();
  }
  int RHS(double t, const double* y, double* dydt) {
    RecalculateValues(t, y);
    if(y[0]>=1.0) { return GSL_ETOLX; } // Stop integrating if v is greater than or equal to 1.0
    dydt[0] = - (Flux() + dMdt()) / dEdv();
    if(dydt[0]<0.0) { return GSL_ETOLF; } // Stop integrating if v is decreasing
    dydt[1] = powv3;
    const std::vector<double> Omega_spin1 = Omega_spin(1);
    const std::vector<double> Omega_spin2 = Omega_spin(2);
    const std::vector<double> Omega_precVec = Omega_prec();
    cross(&Omega_spin1[0], chi1, &dydt[2]);
    cross(&Omega_spin2[0], chi2, &dydt[5]);
    cross(&Omega_precVec[0], OmegaHat_orb, &dydt[8]);
    const GWFrames::Quaternion adot(0., dydt[8], dydt[9], dydt[10]);
    const GWFrames::Quaternion Raxdot = ( (-1.0/std::sqrt(2+2*y[10]))*adot*zHat - (dydt[10]/(2+2*y[10]))*Rax );
    const GWFrames::Quaternion dydt11 = 2*(Rax.conjugate() * Raxdot * zHat);
    dydt[11] = dydt11[0];
    return GSL_SUCCESS;
  }
};


#endif // DOXYGEN


==> anc/Quaternions.cpp <==
// Copyright (c) 2013, Michael Boyle
// See LICENSE file for details

#include <cmath>
#include <iostream>
#include <iomanip>

#include <gsl/gsl_errno.h>
#include <gsl/gsl_spline.h>
#include <gsl/gsl_math.h>
#include <gsl/gsl_eigen.h>
#include <gsl/gsl_linalg.h>
#include <gsl/gsl_cblas.h>
#include <gsl/gsl_odeiv2.h>

#include "Quaternions.hpp"
#include "Utilities.hpp"
#include "Errors.hpp"
using GWFrames::Quaternion;
using GWFrames::Quaternions;

// Note: Don't do 'using namespace std' because we don't want to
// confuse which log, exp, etc., is being used in any instance.
using std::cout;
using std::cerr;
using std::endl;
using std::flush;
using std::vector;

const Quaternion  one(1,0,0,0);
const Quaternion xHat(0,1,0,0);
const Quaternion yHat(0,0,1,0);
const Quaternion zHat(0,0,0,1);
inline double SQR(const double& x) { return x*x; }


#define Quaternion_Epsilon 1.0e-14


////////////////////////////////////
// Functions for the class itself //
////////////////////////////////////

/// Empty constructor -- initialized to 0s.
GWFrames::Quaternion::Quaternion()
  : w(0.0), x(0.0), y(0.0), z(0.0) { }

/// Copy constructor.
GWFrames::Quaternion::Quaternion(const Quaternion& Q)
  : w(Q.w), x(Q.x), y(Q.y), z(Q.z) { }

/// Constructor from spherical coordinates.
GWFrames::Quaternion::Quaternion(const double vartheta, const double varphi) {
  /// 
  /// \param vartheta Float representing the polar angle
  /// \param varphi Float representing the azimuthal angle
  /// 
  /// The unit Quaternion constructed in this way rotates the z axis
  /// onto the point given by the coordinates (vartheta, varphi).
  *this = GWFrames::exp((varphi/2.)*zHat) * GWFrames::exp((vartheta/2.)*yHat);
}

/// Constructor from Euler angles.
GWFrames::Quaternion::Quaternion(const double alpha, const double beta, const double gamma) {
  /// 
  /// \param alpha First Euler angle
  /// \param beta Second Euler angle
  /// \param gamma Third Euler angle
  /// 
  /// The unit Quaternion constructed in this way corresponds to a
  /// rotation by the given Euler angles.  The convention used here is
  /// the z-y-z convention.  That is, the rotations occur about the
  /// fixed axes: first a rotation by gamma about the z axis, then a
  /// rotation by beta about the y axis, and finally a rotation by
  /// alpha about the z axis.
  *this = GWFrames::exp((alpha/2.)*zHat) * GWFrames::exp((beta/2.)*yHat) * GWFrames::exp((gamma/2.)*zHat);
}

/// Constructor by components.
GWFrames::Quaternion::Quaternion(const double w0, const double x0, const double y0, const double z0)
  : w(w0), x(x0), y(y0), z(z0)
{
  ///
  /// \param w0 Scalar component of Quaternion
  /// \param x0 First vector component of Quaternion
  /// \param y0 Second vector component of Quaternion
  /// \param z0 Third vector component of Quaternion
}

/// Constructor from vector.
GWFrames::Quaternion::Quaternion(const std::vector<double>& q) {
  ///
  /// \param q Vector containing three or four components
  /// 
  /// If the input vector has three components, they are assumed to
  /// represent the vector components of the Quaternion, and the
  /// scalar component is set to zero.  If the input vector has four
  /// components, they are assumed to represent the four components of
  /// the Quaternion, with the 0 component being the scalar part.
  if(q.size()==3) {
    w = 0.0;
    x = q[0];
    y = q[1];
    z = q[2];
  } else if(q.size()==4) {
    w = q[0];
    x = q[1];
    y = q[2];
    z = q[3];
  } else {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": q.size()=" << q.size() << endl;
    throw(GWFrames_QuaternionVectorSizeNotUnderstood);
  }
}

/// Constructor from axis-angle.
GWFrames::Quaternion::Quaternion(const double angle, const std::vector<double>& axis)
  : w(std::cos(angle/2.)), x(std::sin(angle/2.)*axis[0]), y(std::sin(angle/2.)*axis[1]), z(std::sin(angle/2.)*axis[2])
{
  /// 
  /// \param angle Single number giving the rotation angle
  /// \param axis Three-component vector (assumed to be normalized) giving the axis
  /// 
  /// This constructs a rotor (assuming 'axis' is normalized)
  /// corresponding to rotation about the given axis through the given
  /// angle.
}

/// Get component of Quaternion.
double GWFrames::Quaternion::operator[](const unsigned int i) const {
  /// The 0 component is the scalar part, and the 1--3 components are
  /// the vector components.
  switch(i) {
  case 0:
    return w;
  case 1:
    return x;
  case 2:
    return y;
  case 3:
    return z;
  default:
    cerr << "\n" << __FILE__ << ":" << __LINE__ << ": i=" << i << " is not a possible quaternion index" << endl; 
    throw(GWFrames_IndexOutOfBounds);
  }
}

/// Get reference to component of Quaternion.
double& GWFrames::Quaternion::operator[](const unsigned int i) {
  /// Note: This is unavailable from python.
  switch(i) {
  case 0:
    return w;
  case 1:
    return x;
  case 2:
    return y;
  case 3:
    return z;
  default:
    cerr << "\n" << __FILE__ << ":" << __LINE__ << ": i=" << i << " is not a possible quaternion index" << endl; 
    throw(GWFrames_IndexOutOfBounds);
  }
}

/// Quaternion multiplication.
Quaternion GWFrames::Quaternion::operator*(const Quaternion& Q) const {
  return Quaternion(w*Q.w - x*Q.x - y*Q.y - z*Q.z,
		    w*Q.x + x*Q.w + y*Q.z - z*Q.y,
		    w*Q.y - x*Q.z + y*Q.w + z*Q.x,
		    w*Q.z + x*Q.y - y*Q.x + z*Q.w);
}

/// Return logarithm of Quaternion.
Quaternion GWFrames::Quaternion::log() const {
  Quaternion Result;
  const double b = std::sqrt(x*x + y*y + z*z);
  if(std::abs(b) <= Quaternion_Epsilon*std::abs(w)) {
    if(w<0.0) {
      cerr << "" << __FILE__ << ":" << __LINE__ << ": Infinitely many solutions for log of a negative scalar: w=" << w << "." << endl;
      throw(GWFrames_InfinitelyManySolutions);
    }
    Result.w = std::log(w);
  } else {
    const double v = std::atan2(b, w);
    const double f = v/b;
    Result.w = std::log(w/std::cos(v));
    Result.x = f*x;
    Result.y = f*y;
    Result.z = f*z;
  }
  return Result;
}

/// Return exponent of Quaternion.
Quaternion GWFrames::Quaternion::exp() const {
  Quaternion Result;
  const double b = std::sqrt(x*x + y*y + z*z);
  if(std::abs(b)<=Quaternion_Epsilon*std::abs(w)) {
    Result.w = std::exp(w);
  } else {
    const double e = std::exp(w);
    const double f = std::sin(b)/b; // Note: b is never 0.0 at this point
    Result.w = e*std::cos(b);
    Result.x = e*f*x;
    Result.y = e*f*y;
    Result.z = e*f*z;
  }
  return Result;
}

/// Print the quaternion nicely to stream
std::ostream& GWFrames::operator<<(std::ostream& out, const GWFrames::Quaternion& q) {
  out << "[" << q[0] << ", " << q[1] << ", " << q[2] << ", " << q[3] << "]";
  return out;
}


/////////////////////
// Array operators //
/////////////////////

/// Calculate the derivative of a rotor by the logarithm formula.
std::vector<Quaternion> GWFrames::DifferentiateRotorByLogarithm(const std::vector<Quaternion>& RIn, const std::vector<double>& tIn) {
  /// This is a much more complicated way of evaluating the derivative
  /// of a quaternion function of time, as compared to finite
  /// differencing by 'QuaternionDerivative'.  However, there may be
  /// accuracy advantages when the logarithm is smooth, and -- at the
  /// least -- this can serve as a good test of the correctness of the
  /// logarithm formula.
  const vector<Quaternion> logR = GWFrames::log(RIn);
  const vector<Quaternion> rdot = GWFrames::QuaternionDerivative(logR, tIn);
  vector<Quaternion> ROut(RIn.size());
  for(unsigned int i=0; i<logR.size(); ++i) {
    const double absquatlogR = abs(logR[i]);
    if(absquatlogR==0.0) { ROut[i] = rdot[i]; continue; }
    const double absquatlogRsquared = SQR(absquatlogR);
    const double a = SQR(std::sin(absquatlogR)/absquatlogR)/2.0;
    const double b = (absquatlogR<0.001
		      ? 0.6666666666666666 + absquatlogRsquared*(-0.13333333333333333 + absquatlogRsquared*(0.012698412698412698 + (-0.0007054673721340388 + (4*absquatlogRsquared)/155925.)*absquatlogRsquared))
		      : (absquatlogR-std::sin(absquatlogR)*std::cos(absquatlogR))/(absquatlogRsquared*absquatlogR) ) / 4.0;
    const Quaternion comm = GWFrames::commutator(logR[i],rdot[i]);
    ROut[i] = (rdot[i] + a*comm + b*GWFrames::commutator(logR[i],comm)) * RIn[i];
  }
  return ROut;
}


/// Minimal-rotation version of the input frame.
std::vector<Quaternion> GWFrames::MinimalRotation(const std::vector<Quaternion>& R, const std::vector<double>& T, const unsigned int NIterations) {
  ///
  /// \param R Vector of rotors.
  /// \param T Vector of corresponding time steps.
  /// \param NIterations Number of refinements [default: 5]
  /// 
  /// This function returns a copy of the input R, which takes the z
  /// axis to the same point as R, but adjusts the rotation about that
  /// new point by imposing the minimal-rotation condition.
  if(T.size() != R.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": T.size()=" << T.size() << " != R.size()=" << R.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  const unsigned int Size=T.size();
  const Quaternion z(0,0,0,1);
  vector<double> gammaover2dot(Size);
  vector<Quaternion> Rreturn(R);
  for(unsigned int iteration=0; iteration<NIterations; ++iteration) {
    cout << "\t\tIteration " << iteration << endl;
    const vector<Quaternion> Rdot = GWFrames::QuaternionDerivative(Rreturn, T);
    for(unsigned int i=0; i<Size; ++i) {
      gammaover2dot[i] = ( Rreturn[i].inverse() * Rdot[i] * z )[0];
    }
    const vector<double> gammaover2 = GWFrames::ScalarIntegral(gammaover2dot, T);
    for(unsigned int i=0; i<Size; ++i) {
      Rreturn[i] = Rreturn[i] * (gammaover2[i]*z).exp();
    }
  }
  cout << "\tFinished" << endl;
  return Rreturn;
}

/// Input frame with prescribed rate of rotation about Z axis.
std::vector<Quaternion> GWFrames::PrescribedRotation(const std::vector<double>& RotationRateAboutZ,
						     const std::vector<Quaternion>& R, const std::vector<double>& T, const unsigned int NIterations) {
  /// 
  /// \param RotationRateAboutZ Vector of rotation rates about the new frame's Z axis.
  /// \param R Vector of rotors.
  /// \param T Vector of corresponding time steps.
  /// \param NIterations Number of refinements [default: 5]
  /// 
  /// This function returns a copy of the input R, which takes the z
  /// axis to the same point as R, but adjusts the rotation about that
  /// new point by imposing the minimal-rotation condition, and then
  /// including an additional rotation about the new Z axis to agree
  /// with the given rotation rate.
  
  if(T.size() != R.size() || T.size() != RotationRateAboutZ.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": T.size()=" << T.size() << " != R.size()=" << R.size() << " != RotationRateAboutZ.size()=" << RotationRateAboutZ.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  const unsigned int Size=T.size();
  const Quaternion z(0,0,0,1);
  vector<double> gammaover2dot(Size);
  vector<Quaternion> Rreturn(R);
  
  // Repeat the process a few times to refine the result
  for(unsigned int iteration=0; iteration<NIterations; ++iteration) {
    cout << "\t\tIteration " << iteration << endl;
    const vector<Quaternion> Rdot = GWFrames::QuaternionDerivative(Rreturn, T);
    
    // Calculate \dot{\gamma}/2 at each instant in time
    for(unsigned int i=0; i<Size; ++i) {
      gammaover2dot[i] = 2*RotationRateAboutZ[i] + ( Rreturn[i].inverse() * Rdot[i] * z )[0];
    }
    
    // Integrate to find \gamma/2 as a function of time
    const vector<double> gammaover2 = GWFrames::ScalarIntegral(gammaover2dot, T);
    
    // Now pre-multiply the input rotor by exp(\gamma * z / 2) at each instant
    for(unsigned int i=0; i<Size; ++i) {
      Rreturn[i] = Rreturn[i] * (gammaover2[i]*z).exp();
    }
  }
  
  cout << "\tFinished" << endl;
  return Rreturn;
}

/// Construct frame given the X and Y basis vectors of that frame.
std::vector<Quaternion> GWFrames::FrameFromXY(const std::vector<Quaternion>& X, const std::vector<Quaternion>& Y) {
  ///
  /// \param X Vector of Quaternions
  /// \param Y Vector of Quaternions
  ///
  /// The input parameters are Quaternions, assumed to be pure unit
  /// vectors, representing the X and Y basis vectors of the frame at
  /// each instant of time.  The returned vector of rotors will rotate
  /// the stationary frame's (x,y,z) vectors into the new frame's
  /// (X,Y,Z) vectors.
  if(X.size() != Y.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": X.size()=" << X.size() << " != Y.size()=" << Y.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  const unsigned int Size=X.size();
  const Quaternion x(0,1,0,0);
  const Quaternion y(0,0,1,0);
  const Quaternion z(0,0,0,1);
  vector<Quaternion> R(Size);
  for(unsigned int k=0; k<Size; ++k) {
    const Quaternion Ra = sqrtOfRotor(-X[k]*x);
    const double beta = std::atan2(GWFrames::dot(Ra*z*Ra.inverse(), Y[k]),
				   GWFrames::dot(Ra*y*Ra.inverse(), Y[k]));
    R[k] = Ra * GWFrames::exp((beta/2.0)*x);
  }
  return R;
}

/// Construct minimal-rotation frame from Z basis vector of that frame.
std::vector<Quaternion> GWFrames::FrameFromZ(const std::vector<Quaternion>& Z, const std::vector<double>& T, const unsigned int NIterations) {
  ///
  /// \param Z Vector of Quaternions
  /// \param T Vector of corresponding times
  /// \param NIterations Number of refinements [default: 5]
  /// 
  /// The input vector of Quaternions, assumed to be pure unit
  /// vectors, represent the Z basis vectors of the frame at each
  /// instant of time.  The returned vector of rotors will rotate the
  /// stationary frame's (x,y,z) vectors into the new frame's (X,Y,Z)
  /// vectors.  The X and Y vectors are deduced by imposing the
  /// minimal-rotation condition.  Note that this leaves an unfixed
  /// initial rotation about z.
  if(Z.size() != T.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Z.size()=" << Z.size() << " != T.size()=" << T.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  const unsigned int Size=Z.size();
  const Quaternion z(0,0,0,1);
  vector<Quaternion> R(Size);
  cout << "\tComputing basic frame" << endl;
  for(unsigned int k=0; k<Size; ++k) {
    R[k] = GWFrames::sqrt(-Z[k]*z);
  }
  cout << "\tRemoving rotation:" << endl;
  return GWFrames::MinimalRotation(GWFrames::UnflipRotors(R), T, NIterations);
}

/// Construct minimal-rotation frame from Z basis vector of that frame.
std::vector<Quaternion> GWFrames::FrameFromPrescribedRotation(const std::vector<Quaternion>& omega, const std::vector<double>& T, const unsigned int NIterations) {
  ///
  /// \param omega Vector of Quaternions
  /// \param T Vector of corresponding times
  /// \param NIterations Number of refinements [default: 5]
  /// 
  /// The input vector of Quaternions represent the angular-velocity
  /// vector (omega) of the frame at each instant of time.  The
  /// returned vector of rotors will rotate the stationary frame's
  /// (x,y,z) vectors into the new frame's (X,Y,Z) vectors, where Z is
  /// parallel to omega, and the X and Y vectors are deduced by
  /// enforcing the condition that the instantaneous rotation of the
  /// frame about Z is |omega|.  Note that this leaves an unfixed
  /// initial rotation in the X--Y plane.
  if(omega.size() != T.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": omega.size()=" << omega.size() << " != T.size()=" << T.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  const unsigned int Size=omega.size();
  const Quaternion z(0,0,0,1);
  vector<Quaternion> R(Size);
  cout << "\tComputing basic frame" << endl;
  for(unsigned int k=0; k<Size; ++k) {
    R[k] = GWFrames::sqrt(-omega[k].normalized()*z);
  }
  cout << "\tRemoving rotation:" << endl;
  return GWFrames::PrescribedRotation(abs(omega), GWFrames::UnflipRotors(R), T, NIterations);
}


#ifndef DOXYGEN
typedef struct {
  gsl_interp_accel* accX;
  gsl_spline* splineX;
  gsl_interp_accel* accY;
  gsl_spline* splineY;
  gsl_interp_accel* accZ;
  gsl_spline* splineZ;
} ParameterSet;
int FrameFromAngularVelocity_RHS(double t, const double ri[], double drdt[], void* mu) {
  // Interpolate and unpack some values
  ParameterSet* params = (ParameterSet*) mu;
  const double OmegaX = gsl_spline_eval(params->splineX, t, params->accX);
  const double OmegaY = gsl_spline_eval(params->splineY, t, params->accY);
  const double OmegaZ = gsl_spline_eval(params->splineZ, t, params->accZ);
  drdt[0] = OmegaX/2.0;
  drdt[1] = OmegaY/2.0;
  drdt[2] = OmegaZ/2.0;
  const double absquatlogR = std::sqrt(ri[0]*ri[0]+ri[1]*ri[1]+ri[2]*ri[2]);
  const double absOmega = std::sqrt(OmegaX*OmegaX+OmegaY*OmegaY+OmegaZ*OmegaZ);
  if(absquatlogR < Quaternion_Epsilon * absOmega) { // If the matrix is really close to the identity, return
    return GSL_SUCCESS;
  }
  if(std::abs(std::sin(absquatlogR)) < Quaternion_Epsilon) { // If the matrix is really close to singular, it's equivalent to the identity, so return
    return GSL_SUCCESS;
  }
  
  const Quaternion OmegaOver2(0., drdt[0], drdt[1], drdt[2]);
  const Quaternion rQ(0., ri[0], ri[1], ri[2]);
  const Quaternion rHat = rQ/absquatlogR;
  const Quaternion drdtQ = (OmegaOver2 - rHat*(rHat.dot(OmegaOver2)))*(absquatlogR/std::tan(absquatlogR)) + rHat*(rHat.dot(OmegaOver2)) + OmegaOver2.cross(rQ);
  drdt[0] = drdtQ[1];
  drdt[1] = drdtQ[2];
  drdt[2] = drdtQ[3];
  return GSL_SUCCESS;
}
#endif // DOXYGEN
std::vector<Quaternion> GWFrames::FrameFromAngularVelocity(const std::vector<Quaternion>& Omega, const std::vector<double>& T) {
  /// 
  /// \param Omega Vector of Quaternions.
  /// \param T Vector of corresponding times.
  /// 
  /// Note that each element of Omega should be a pure-vector
  /// Quaternion, corresponding to the angular-velocity vector at the
  /// instant of time.
  const vector<double> OmegaX = GWFrames::Component1(Omega);
  const vector<double> OmegaY = GWFrames::Component2(Omega);
  const vector<double> OmegaZ = GWFrames::Component3(Omega);
  
  // Set up the spline to interpolate Omega
  gsl_interp_accel* accX = gsl_interp_accel_alloc();
  gsl_spline* splineX = gsl_spline_alloc(gsl_interp_cspline, OmegaX.size());
  gsl_spline_init(splineX, &T[0], &OmegaX[0], OmegaX.size());
  gsl_interp_accel* accY = gsl_interp_accel_alloc();
  gsl_spline* splineY = gsl_spline_alloc(gsl_interp_cspline, OmegaY.size());
  gsl_spline_init(splineY, &T[0], &OmegaY[0], OmegaY.size());
  gsl_interp_accel* accZ = gsl_interp_accel_alloc();
  gsl_spline* splineZ = gsl_spline_alloc(gsl_interp_cspline, OmegaZ.size());
  gsl_spline_init(splineZ, &T[0], &OmegaZ[0], OmegaZ.size());
  
  // Set up the integrator
  const double hstart = (T[1]-T[0])/10.;
  const double epsabs = 1.e-9;
  const double epsrel = 1.e-9;
  ParameterSet params;
  params.accX = accX;
  params.splineX = splineX;
  params.accY = accY;
  params.splineY = splineY;
  params.accZ = accZ;
  params.splineZ = splineZ;
  gsl_odeiv2_system sys = {FrameFromAngularVelocity_RHS, NULL, 3, (void *) &params};
  // gsl_odeiv2_driver* d = gsl_odeiv2_driver_alloc_y_new(&sys, gsl_odeiv2_step_rkf45, hstart, epsabs, epsrel);
  gsl_odeiv2_driver* d = gsl_odeiv2_driver_alloc_y_new(&sys, gsl_odeiv2_step_rk8pd, hstart, epsabs, epsrel);
  double t = T[0];
  double r[3] = {0.0, 0.0, 0.0};
  
  // Run the integration
  vector<vector<double> > rs;
  rs.push_back(vector<double>(r, r+3));
  for(unsigned int i=1; i<T.size(); ++i) {
    int status = gsl_odeiv2_driver_apply(d, &t, T[i], r);
    if(status != GSL_SUCCESS) {
      gsl_spline_free(splineX);
      gsl_interp_accel_free(accX);
      gsl_spline_free(splineY);
      gsl_interp_accel_free(accY);
      gsl_spline_free(splineZ);
      gsl_interp_accel_free(accZ);
      gsl_odeiv2_driver_free(d);
      // cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": gsl_odeiv2_driver_apply returned an error; return value=" << status << "\n\n";
      throw(GWFrames_FailedGSLCall);
    }
    rs.push_back(vector<double>(r, r+3));
    // Reset the value of r if necessary
    const double absquatlogR = std::sqrt(r[0]*r[0]+r[1]*r[1]+r[2]*r[2]);
    if(absquatlogR>M_PI/2.) {
      r[0] = (absquatlogR-M_PI)*r[0]/absquatlogR;
      r[1] = (absquatlogR-M_PI)*r[1]/absquatlogR;
      r[2] = (absquatlogR-M_PI)*r[2]/absquatlogR;
      // cerr << "Flipping r at t=" << t << endl;
    }
  }
  
  // Free the gsl storage
  gsl_spline_free(splineX);
  gsl_interp_accel_free(accX);
  gsl_spline_free(splineY);
  gsl_interp_accel_free(accY);
  gsl_spline_free(splineZ);
  gsl_interp_accel_free(accZ);
  gsl_odeiv2_driver_free(d);
  
  return UnflipRotors(exp(Quaternions(rs)));
}


/// Remove sign-ambiguity of rotors.
std::vector<Quaternion> GWFrames::UnflipRotors(const std::vector<Quaternion>& R, const double discont) {
  ///
  /// \param R Vector of rotors
  /// \param discont Acceptable discontinuity [default: sqrt(2)]
  /// 
  /// Because of the two-sided nature of quaternion rotations, the
  /// sign of a rotor may be undetermined in many cases.
  /// Discontinuous flips in that sign for rotor-valued functions of
  /// time can cause significant problems.  This function removes
  /// those flips by ensuring that the output rotors at successive
  /// instants are within 'discont' of each other.
  vector<Quaternion> Q(R.size());
  Q[0] = R[0];
  for(unsigned int i=1; i<R.size(); ++i) {
    if((R[i]-Q[i-1]).abs() > discont) {
      Q[i] = -R[i];
    } else {
      Q[i] = R[i];
    }
  }
  return Q;
}

/// Difference between frame rotors
std::vector<Quaternion> GWFrames::RDelta(const std::vector<Quaternion>& R1, const std::vector<Quaternion>& R2, const unsigned int IndexOfFiducialTime) {
  ///
  /// \param R1 Vector of rotors
  /// \param R2 Vector of rotors
  /// \param IndexOfFiducialTime Integer index of time at which
  ///        difference is set to zero [default: 0]
  if(R1.size() != R2.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": R1.size()=" << R1.size() << " != R2.size()=" << R2.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  if(R1.size()==0) {
    return vector<Quaternion>(0);
  }
  if(R1.size()<=IndexOfFiducialTime) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": R1.size()=" << R1.size() << " <= IndexOfFiducialTime=" << IndexOfFiducialTime << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  const unsigned int Size=R1.size();
  vector<Quaternion> Rd(Size);
  const Quaternion Offset = R1[IndexOfFiducialTime].inverse() * R2[IndexOfFiducialTime];
  for(unsigned int i=0; i<Size; ++i) {
    Rd[i] = R1[i] * Offset * R2[i].inverse();
  }
  return Rd;
}

/// Squad interpolation of Quaternion time series.
std::vector<Quaternion> GWFrames::Squad(const std::vector<Quaternion>& RIn, const std::vector<double>& tIn, const std::vector<double>& tOut) {
  ///
  /// \param RIn Vector of rotors
  /// \param tIn Vector of corresponding times
  /// \param tOut Vector of times to which RIn will be interpolated
  /// 
  /// This function implements a version of cubic-spline interpolation
  /// designed for unit quaternions, which delivers more accurate,
  /// smooth, and physical rotations than other forms of
  /// interpolation.
  if(RIn.size() != tIn.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": RIn.size()=" << RIn.size() << " != tIn.size()=" << tIn.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  vector<Quaternion> ROut(tOut.size());
  unsigned int iIn = 0;
  unsigned int iOut = 0;
  while(iOut<tOut.size() && iIn<tIn.size() && tIn[tIn.size()-1]>=tOut[iOut]) {
    double Dtim1, Dti, Dtip1;
    Quaternion Qim1, Qi, Qip1, Qip2, Ai, Bip1;
    while(iIn+1<tIn.size() && tIn[iIn+1]<tOut[iOut]) {
      iIn += 1;
    }
    if(iIn+1==tIn.size()) {
      cerr << "\n" << __FILE__ << ":" << __LINE__ << ": Time " << tOut[iOut] << " is beyond the end of the input data (time " << tIn.back() << ")." << endl;
      throw(GWFrames_CannotExtrapolateQuaternions);
    }
    if(iIn==0) {
      Dti = tIn[iIn+1]-tIn[iIn];
      Dtim1 = Dti;
      Dtip1 = tIn[iIn+2]-tIn[iIn+1];
      Qim1 = RIn[iIn]*RIn[iIn+1].inverse()*RIn[iIn];
      Qi = RIn[iIn];
      Qip1 = RIn[iIn+1];
      Qip2 = RIn[iIn+2];
    } else if(iIn+2==tIn.size()) {
      Dtim1 = tIn[iIn]-tIn[iIn-1];
      Dti = tIn[iIn+1]-tIn[iIn];
      Dtip1 = Dti;
      Qim1 = RIn[iIn-1];
      Qi = RIn[iIn];
      Qip1 = RIn[iIn+1];
      Qip2 = RIn[iIn+1]*RIn[iIn].inverse()*RIn[iIn+1];
    } else {
      Dtim1 = tIn[iIn]-tIn[iIn-1];
      Dti = tIn[iIn+1]-tIn[iIn];
      Dtip1 = tIn[iIn+2]-tIn[iIn+1];
      Qim1 = RIn[iIn-1];
      Qi = RIn[iIn];
      Qip1 = RIn[iIn+1];
      Qip2 = RIn[iIn+2];
    }
    Ai = Qi * GWFrames::exp((
		       GWFrames::log(Qi.inverse()*Qip1)
		       +(Dti/Dtim1)*GWFrames::log(Qim1.inverse()*Qi)
		       -2*GWFrames::log(Qi.inverse()*Qip1)
		       )*0.25);
    Bip1 = Qip1 * GWFrames::exp((
			   (Dti/Dtip1)*GWFrames::log(Qip1.inverse()*Qip2)
			   +GWFrames::log(Qi.inverse()*Qip1)
			   -2*GWFrames::log(Qi.inverse()*Qip1)
			   )*-0.25);
    while(iOut<tOut.size() && tOut[iOut]<=tIn[iIn+1]) {
      const double taui = (tOut[iOut]-tIn[iIn]) / Dti;
      ROut[iOut] = GWFrames::Slerp(2*taui*(1-taui),
				   GWFrames::Slerp(taui, Qi, Qip1),
				   GWFrames::Slerp(taui, Ai, Bip1));
      iOut += 1;
    }
    iIn += 1;
  }
  return ROut;
}

#ifndef DOXYGEN
std::vector<Quaternion> GWFrames::operator+(const double a, const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]+a;
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator-(const double a, const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a-Q[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator*(const double a, const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a*Q[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator/(const double a, const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a/Q[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator+(const std::vector<double>& a, const Quaternion& Q) {
  vector<Quaternion> R(a.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q+a[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator-(const std::vector<double>& a, const Quaternion& Q) {
  vector<Quaternion> R(a.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a[i]-Q;
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator*(const std::vector<double>& a, const Quaternion& Q) {
  vector<Quaternion> R(a.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a[i]*Q;
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator/(const std::vector<double>& a, const Quaternion& Q) {
  vector<Quaternion> R(a.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a[i]/Q;
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator+(const std::vector<double>& a, const std::vector<Quaternion>& Q) {
  if(a.size() != Q.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]+a[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator-(const std::vector<double>& a, const std::vector<Quaternion>& Q) {
  if(a.size() != Q.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a[i]-Q[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator*(const std::vector<double>& a, const std::vector<Quaternion>& Q) {
  if(a.size() != Q.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a[i]*Q[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator/(const std::vector<double>& a, const std::vector<Quaternion>& Q) {
  if(a.size() != Q.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a[i]/Q[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator+(const Quaternion& a, const std::vector<Quaternion>& Q) {
  std::vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]+a;
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator-(const Quaternion& a, const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a-Q[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator*(const Quaternion& a, const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a*Q[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator/(const Quaternion& a, const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = a/Q[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator+(const std::vector<Quaternion>& Q, const Quaternion& a) {
  std::vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]+a;
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator-(const std::vector<Quaternion>& Q, const Quaternion& a) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]-a;
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator*(const std::vector<Quaternion>& Q, const Quaternion& a) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]*a;
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator/(const std::vector<Quaternion>& Q, const Quaternion& a) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]/a;
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator+(const std::vector<Quaternion>& Q, const double a) {
  std::vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]+a;
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator-(const std::vector<Quaternion>& Q, const double a) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]-a;
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator*(const std::vector<Quaternion>& Q, const double a) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]*a;
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator/(const std::vector<Quaternion>& Q, const double a) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]/a;
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator+(const Quaternion& Q, const std::vector<double>& a) {
  vector<Quaternion> R(a.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q+a[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator-(const Quaternion& Q, const std::vector<double>& a) {
  vector<Quaternion> R(a.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q-a[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator*(const Quaternion& Q, const std::vector<double>& a) {
  vector<Quaternion> R(a.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q*a[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator/(const Quaternion& Q, const std::vector<double>& a) {
  vector<Quaternion> R(a.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q/a[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator+(const std::vector<Quaternion>& Q, const std::vector<double>& a) {
  if(a.size() != Q.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]+a[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator-(const std::vector<Quaternion>& Q, const std::vector<double>& a) {
  if(a.size() != Q.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]-a[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator*(const std::vector<Quaternion>& Q, const std::vector<double>& a) {
  if(a.size() != Q.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]*a[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator/(const std::vector<Quaternion>& Q, const std::vector<double>& a) {
  if(a.size() != Q.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]/a[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator+(const std::vector<Quaternion>& Q, const std::vector<Quaternion>& a) {
  if(a.size() != Q.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]+a[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator-(const std::vector<Quaternion>& Q, const std::vector<Quaternion>& a) {
  if(a.size() != Q.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]-a[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator*(const std::vector<Quaternion>& Q, const std::vector<Quaternion>& a) {
  if(a.size() != Q.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]*a[i];
  }
  return R;
}
std::vector<Quaternion> GWFrames::operator/(const std::vector<Quaternion>& Q, const std::vector<Quaternion>& a) {
  if(a.size() != Q.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": a.size()=" << a.size() << " != Q.size()=" << Q.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i]/a[i];
  }
  return R;
}


/////////////////////
// Array functions //
/////////////////////

std::vector<Quaternion> GWFrames::pow(const std::vector<Quaternion>& Q, const double t) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].pow(t);
  }
  return R;
}
std::vector<Quaternion> GWFrames::pow(const std::vector<Quaternion>& Q, const Quaternion& P) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].pow(P);
  }
  return R;
}
std::vector<Quaternion> GWFrames::pow(const Quaternion& Q, const std::vector<double>& t) {
  vector<Quaternion> R(t.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q.pow(t[i]);
  }
  return R;
}
std::vector<Quaternion> GWFrames::pow(const Quaternion& Q, const std::vector<Quaternion>& P) {
  vector<Quaternion> R(P.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q.pow(P[i]);
  }
  return R;
}
std::vector<Quaternion> GWFrames::pow(const std::vector<Quaternion>& Q, const std::vector<double>& t) {
  if(t.size() != Q.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": t.size()=" << t.size() << " != Q.size()=" << Q.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].pow(t[i]);
  }
  return R;
}
std::vector<Quaternion> GWFrames::pow(const std::vector<Quaternion>& Q, const std::vector<Quaternion>& P) {
  if(P.size() != Q.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": P.size()=" << P.size() << " != Q.size()=" << Q.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].pow(P[i]);
  }
  return R;
}
std::vector<double> GWFrames::abs(const std::vector<Quaternion>& Q) {
  vector<double> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].abs();
  }
  return R;
}
std::vector<Quaternion> GWFrames::log(const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].log();
  }
  return R;
}
std::vector<Quaternion> GWFrames::exp(const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].exp();
  }
  return R;
}
std::vector<Quaternion> GWFrames::sqrt(const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].sqrt();
  }
  return R;
}
std::vector<Quaternion> GWFrames::sqrtOfRotor(const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].sqrtOfRotor();
  }
  return R;
}
std::vector<double> GWFrames::angle(const std::vector<Quaternion>& Q) {
  vector<double> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].angle();
  }
  return R;
}
std::vector<Quaternion> GWFrames::inverse(const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].inverse();
  }
  return R;
}
std::vector<Quaternion> GWFrames::conjugate(const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].conjugate();
  }
  return R;
}
std::vector<Quaternion> GWFrames::normalized(const std::vector<Quaternion>& Q) {
  vector<Quaternion> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].normalized();
  }
  return R;
}
std::vector<double> GWFrames::normsquared(const std::vector<Quaternion>& Q) {
  vector<double> R(Q.size());
  for(unsigned int i=0; i<R.size(); ++i) {
    R[i] = Q[i].normsquared();
  }
  return R;
}

std::vector<Quaternion> GWFrames::Quaternions(const std::vector<double>& vartheta, const std::vector<double>& varphi) {
  vector<Quaternion> Qs(vartheta.size());
  for(unsigned int i=0; i<Qs.size(); ++i) {
    Qs[i] = Quaternion(vartheta[i], varphi[i]);
  }
  return Qs;
}

std::vector<Quaternion> GWFrames::Quaternions(const std::vector<double>& alpha, const std::vector<double>& beta, const std::vector<double>& gamma) {
  vector<Quaternion> Qs(alpha.size());
  for(unsigned int i=0; i<Qs.size(); ++i) {
    Qs[i] = Quaternion(alpha[i], beta[i], gamma[i]);
  }
  return Qs;
}

std::vector<Quaternion> GWFrames::Quaternions(const std::vector<double>& w0, const std::vector<double>& x0, const std::vector<double>& y0, const std::vector<double>& z0) {
  vector<Quaternion> Qs(w0.size());
  for(unsigned int i=0; i<Qs.size(); ++i) {
    Qs[i] = Quaternion(w0[i], x0[i], y0[i], z0[i]);
  }
  return Qs;
}

std::vector<Quaternion> GWFrames::Quaternions(const std::vector<std::vector<double> >& q) {
  vector<Quaternion> Qs(q.size());
  for(unsigned int i=0; i<Qs.size(); ++i) {
    Qs[i] = Quaternion(q[i]);
  }
  return Qs;
}

std::vector<Quaternion> GWFrames::Quaternions(const std::vector<double>& angle, const std::vector<std::vector<double> >& axis) {
  vector<Quaternion> Qs(angle.size());
  for(unsigned int i=0; i<Qs.size(); ++i) {
    Qs[i] = Quaternion(angle[i], axis[i]);
  }
  return Qs;
}

std::vector<double> GWFrames::Component(const std::vector<GWFrames::Quaternion>& Q, const unsigned int i) {
  std::vector<double> v(Q.size());
  for(unsigned int j=0; j<Q.size(); ++j) {
    v[j] = Q[j][i];
  }
  return v;
}

std::vector<double> GWFrames::Component0(const std::vector<GWFrames::Quaternion>& Q) {
  return Component(Q, 0);
}

std::vector<double> GWFrames::Component1(const std::vector<GWFrames::Quaternion>& Q) {
  return Component(Q, 1);
}

std::vector<double> GWFrames::Component2(const std::vector<GWFrames::Quaternion>& Q) {
  return Component(Q, 2);
}

std::vector<double> GWFrames::Component3(const std::vector<GWFrames::Quaternion>& Q) {
  return Component(Q, 3);
}


#endif // DOXYGEN


///////////////////////////////////////////////
// Derivative and integral utility functions //
///////////////////////////////////////////////

/// Three-point finite-differencing of vector of Quaternions.
std::vector<Quaternion> GWFrames::QuaternionDerivative(const std::vector<Quaternion>& f, const std::vector<double>& t) {
  ///
  /// \param f Vector of Quaternions.
  /// \param t Vector of corresponding time steps.
  if(f.size() != t.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": f.size()=" << f.size() << " != t.size()=" << t.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  if(f.size()<3) { cerr << "\n" << __FILE__ << ":" << __LINE__ << ": size=" << f.size() << endl; throw(GWFrames_NotEnoughPointsForDerivative); }
  vector<Quaternion> D(f.size());
  const unsigned int i1 = f.size()-1;
  double hprev = t[1]-t[0];
  { // Compute first point
    const double hnext = t[2]-t[1];
    D[0] = -((2*hprev+hnext)/(hprev*(hprev+hnext)))*f[0] + ((hnext+hprev)/(hnext*hprev))*f[1] - (hprev/(hnext*(hnext+hprev)))*f[2];
  }
  for(unsigned int i=1; i<i1; ++i) { // Compute intermediate points
    const double hnext = t[i+1]-t[i];
    /// Sundquist and Veronis, Tellus XXII (1970), 1
    D[i] = (f[i+1] - f[i-1]*SQR(hnext/hprev) - f[i]*(1-SQR(hnext/hprev))) / (hnext*(1+hnext/hprev));
    hprev = hnext;
  }
  { // Compute final point
    const double hnext = t[i1]  -t[i1-1];
    const double hprev = t[i1-1]-t[i1-2];
    D[i1] = (hnext/(hprev*(hprev+hnext)))*f[i1-2] - ((hnext+hprev)/(hnext*hprev))*f[i1-1] + ((hprev+2*hnext)/(hnext*(hnext+hprev)))*f[i1];
  }
  return D;
}


==> anc/Quaternions.dox <==
// -*- c++ -*-

/// \class GWFrames::Quaternion
/// \brief Quaternion class implementing standard algebraic
///        operations and several related functions.
/// 
/// This class implements all of the basic algebraic operations 
/// applicable to Quaternions, as well as several related functions.
/// Functions acting on Quaternions or vectors of Quaternions
/// re-implement the same functions and various functions such as 
/// interpolation.
/// 

/// \fn GWFrames::Quaternion& GWFrames::Quaternion::operator=(const Quaternion& Q)
/// \brief Equality operator (not available from python)

/// \fn inline GWFrames::Quaternion GWFrames::Quaternion::operator-() const
/// \brief Negation operator returns this object with opposite sign.

/// \fn inline GWFrames::Quaternion GWFrames::Quaternion::operator+(const double t) const
/// \brief Add a double to scalar component.

/// \fn inline GWFrames::Quaternion GWFrames::Quaternion::operator-(const double t) const
/// \brief Subtract a double from scalar component.

/// \fn inline GWFrames::Quaternion GWFrames::Quaternion::operator*(const double t) const
/// \brief Multiply each component by double.

/// \fn inline GWFrames::Quaternion GWFrames::Quaternion::operator/(const double t) const
/// \brief Divide each component by double.

/// \fn inline GWFrames::Quaternion GWFrames::Quaternion::operator+(const GWFrames::Quaternion& Q) const
/// \brief Quaternion addition.

/// \fn inline GWFrames::Quaternion GWFrames::Quaternion::operator-(const GWFrames::Quaternion& Q) const
/// \brief Quaternion subtraction.

/// \fn inline GWFrames::Quaternion GWFrames::Quaternion::operator/(const GWFrames::Quaternion& Q) const
/// \brief Quaternion division.

/// \fn inline GWFrames::Quaternion GWFrames::Quaternion::pow(const double t) const
/// \brief Raise Quaternion to (double) exponent.

/// \fn inline GWFrames::Quaternion GWFrames::Quaternion::pow(const GWFrames::Quaternion& Q) const
/// \brief Raise Quaternion to (Quaternion) exponent.

/// \fn inline double GWFrames::Quaternion::dot(const GWFrames::Quaternion& Q) const
/// \brief Dot product of two pure-vector Quaternions.
/// 
/// Note: This ignores any scalar components.

/// \fn inline double GWFrames::Quaternion::abs() const
/// \brief Absolute value of Quaternion.

/// \fn inline Quaternion GWFrames::Quaternion::sqrt() const
/// \brief Square-root of general Quaternion.
/// \sa sqrtOfRotor

/// \fn inline double GWFrames::Quaternion::angle() const
/// \brief Magnitude of logarithm of unit Quaternion.
/// 
/// Note: This function simply assumes that the input has unit
///       magnitude.  This function is here for speed, and is designed
///       not to check for unit magnitude.

/// \fn inline Quaternion GWFrames::Quaternion::inverse() const
/// \brief Inverse of Quaternion.

/// \fn inline Quaternion GWFrames::Quaternion::conjugate() const
/// \brief Conjugate of Quaternion (vector components are negated).

/// \fn inline Quaternion GWFrames::Quaternion::normalized() const
/// \brief Return normalized Quaternion.

/// \fn inline double GWFrames::Quaternion::normsquared() const
/// \brief Squared norm of Quaternion.

/// \fn inline Quaternion GWFrames::Quaternion::sqrtOfRotor() const
/// \brief Square-root of unit Quaternion.
/// 
/// Note: This function simply assumes that the input has unit
///       magnitude.  This function is here for speed, and is designed
///       not to check for unit magnitude.

/// \fn inline Quaternion GWFrames::Slerp(const double tau, const Quaternion& Qa, const Quaternion& Qb)
/// \brief Spherical linear interpolation between two quaternions


==> anc/Quaternions.hpp <==
// Copyright (c) 2013, Michael Boyle
// See LICENSE file for details

#ifndef QUATERNIONS_HPP
#define QUATERNIONS_HPP

#include <vector>
#include <cmath>
#include <complex>
#include <iostream>

namespace GWFrames {
  
  // The class for an individual quaternion
  class Quaternion {
  private:
    double w, x, y, z;
  public: // Constructors
    Quaternion();
    Quaternion(const Quaternion& Q);
    explicit Quaternion(const double vartheta, const double varphi); // explicit for python safety
    explicit Quaternion(const double alpha, const double beta, const double gamma); // explicit for python safety
    Quaternion(const double w0, const double x0, const double y0, const double z0);
    Quaternion(const std::vector<double>& q);
    explicit Quaternion(const double angle, const std::vector<double>& axis); // explicit for python safety
  public: // Access and manipulation
    Quaternion& operator=(const Quaternion& Q) { w=Q.w; x=Q.x; y=Q.y; z=Q.z; return *this; }
    double operator[](const unsigned int i) const;
    double& operator[](const unsigned int i);
    inline bool operator!=(const Quaternion& Q) const { if(w!=Q.w) return false; if(x!=Q.x) return false; if(y!=Q.y) return false; if(z!=Q.z) return false; return true; }
    inline bool operator==(const Quaternion& Q) const { return !((*this) != Q); }
    inline Quaternion operator-() const { return Quaternion(-w, -x, -y, -z); }
    inline Quaternion operator+(const double t) const { return Quaternion(w+t, x, y, z); }
    inline Quaternion operator-(const double t) const { return Quaternion(w-t, x, y, z); }
    inline Quaternion operator*(const double t) const { return Quaternion(w*t, x*t, y*t, z*t); }
    inline Quaternion operator/(const double t) const { return Quaternion(w/t, x/t, y/t, z/t); }
    inline Quaternion operator+(const Quaternion& Q) const { return Quaternion(w+Q.w,x+Q.x,y+Q.y,z+Q.z); }
    inline Quaternion operator-(const Quaternion& Q) const { return Quaternion(w-Q.w,x-Q.x,y-Q.y,z-Q.z); }
    Quaternion operator*(const Quaternion& Q) const;
    inline Quaternion operator/(const Quaternion& Q) const { return (*this)*(Q.inverse()); }
    inline Quaternion pow(const double t) const { return (this->log() * t).exp(); }
    inline Quaternion pow(const Quaternion& Q) const { return (this->log() * Q).exp(); }
    inline Quaternion cross(const Quaternion& Q) const { return Quaternion(0, -z*Q.y+y*Q.z, z*Q.x-x*Q.z, -y*Q.x+x*Q.y); }
    inline Quaternion commutator(const Quaternion& Q) const { return Quaternion(0, -2*z*Q.y+2*y*Q.z, 2*z*Q.x-2*x*Q.z, -2*y*Q.x+2*x*Q.y); }
    inline double     dot(const Quaternion& Q) const { return x*Q.x+y*Q.y+z*Q.z; }
    inline double     abs() const { return std::sqrt(normsquared()); }
    Quaternion log() const;
    Quaternion exp() const;
    inline Quaternion sqrt() const { const double Abs = abs(); return (*this/Abs+1)*std::sqrt(Abs/(2+2*w/Abs)); }
    inline double     angle() const { return 2*log().abs(); }
    inline Quaternion inverse() const { return conjugate()/normsquared(); }
    inline Quaternion conjugate() const { return Quaternion(w, -x, -y, -z); }
    inline Quaternion normalized() const { return (*this)/abs(); }
    inline double     normsquared() const { return (w*w+x*x+y*y+z*z); }
    inline Quaternion sqrtOfRotor() const { return (*this+1)/std::sqrt(2+2*w); }
    inline std::vector<double> vec() const { std::vector<double> v(3); v[0]=x; v[1]=y; v[2]=z; return v; }
  };
  // Helper (non-member) functions for single Quaternions follow
  inline Quaternion operator+(const double a, const Quaternion& Q) { return Q+a; }
  inline Quaternion operator-(const double a, const Quaternion& Q) { return (-Q)+a; }
  inline Quaternion operator*(const double a, const Quaternion& Q) { return Q*a; }
  inline Quaternion operator/(const double a, const Quaternion& Q) { return Q.inverse()*a; }
  inline Quaternion pow(const Quaternion& Q, const double x) { return Q.pow(x); }
  inline Quaternion pow(const Quaternion& Q, const Quaternion& P) { return Q.pow(P); }
  inline Quaternion cross(const Quaternion& Q, const Quaternion& P) { return Q.cross(P); }
  inline Quaternion commutator(const Quaternion& Q, const Quaternion& P) { return Q.commutator(P); }
  inline double     dot(const Quaternion& Q, const Quaternion& P) { return Q.dot(P); }
  inline double     abs(const Quaternion& Q) { return Q.abs(); }
  inline Quaternion log(const Quaternion& Q) { return Q.log(); }
  inline Quaternion exp(const Quaternion& Q) { return Q.exp(); }
  inline Quaternion sqrt(const Quaternion& Q) { return Q.sqrt(); }
  inline double     angle(const Quaternion& Q) { return Q.angle(); }
  inline Quaternion inverse(const Quaternion& Q) { return Q.inverse(); }
  inline Quaternion conjugate(const Quaternion& Q) { return Q.conjugate(); }
  inline Quaternion normalized(const Quaternion& Q) { return Q.normalized(); }
  inline double     normsquared(const Quaternion& Q) { return Q.normsquared(); }
  inline Quaternion sqrtOfRotor(const Quaternion& Q) { return Q.sqrtOfRotor(); }
  inline std::vector<double> vec(const Quaternion& Q) { return Q.vec(); }
  inline Quaternion Slerp(const double tau, const Quaternion& Qa, const Quaternion& Qb) { return ( pow((Qb/Qa), tau) * Qa ); }
  std::ostream& operator<<(std::ostream& out, const GWFrames::Quaternion& q);
  
  
  // Functions for arrays of Quaternion objects
  std::vector<Quaternion> DifferentiateRotorByLogarithm(const std::vector<Quaternion>& RIn, const std::vector<double>& tIn);
  std::vector<Quaternion> MinimalRotation(const std::vector<Quaternion>& R, const std::vector<double>& T, const unsigned int NIterations=5);
  std::vector<Quaternion> PrescribedRotation(const std::vector<double>& RotationRateAboutZ,
					     const std::vector<Quaternion>& R, const std::vector<double>& T, const unsigned int NIterations=5);
  std::vector<Quaternion> FrameFromXY(const std::vector<Quaternion>& X, const std::vector<Quaternion>& Y);
  std::vector<Quaternion> FrameFromZ(const std::vector<Quaternion>& Z, const std::vector<double>& T, const unsigned int NIterations=5);
  std::vector<Quaternion> FrameFromPrescribedRotation(const std::vector<Quaternion>& omega, const std::vector<double>& T, const unsigned int NIterations=5);
  std::vector<Quaternion> FrameFromAngularVelocity(const std::vector<Quaternion>& Omega, const std::vector<double>& T);
  std::vector<Quaternion> UnflipRotors(const std::vector<Quaternion>& R, const double discont=1.4142135623730951);
  std::vector<Quaternion> RDelta(const std::vector<Quaternion>& R1, const std::vector<Quaternion>& R2, const unsigned int IndexOfFiducialTime=0);
  std::vector<Quaternion> Squad(const std::vector<Quaternion>& RIn, const std::vector<double>& tIn, const std::vector<double>& tOut);
  
  std::vector<Quaternion> operator+(const double a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator-(const double a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator*(const double a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator/(const double a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator+(const std::vector<double>& a, const Quaternion& Q);
  std::vector<Quaternion> operator-(const std::vector<double>& a, const Quaternion& Q);
  std::vector<Quaternion> operator*(const std::vector<double>& a, const Quaternion& Q);
  std::vector<Quaternion> operator/(const std::vector<double>& a, const Quaternion& Q);
  std::vector<Quaternion> operator+(const std::vector<double>& a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator-(const std::vector<double>& a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator*(const std::vector<double>& a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator/(const std::vector<double>& a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator+(const Quaternion& a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator-(const Quaternion& a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator*(const Quaternion& a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator/(const Quaternion& a, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator+(const std::vector<Quaternion>& Q, const Quaternion& a);
  std::vector<Quaternion> operator-(const std::vector<Quaternion>& Q, const Quaternion& a);
  std::vector<Quaternion> operator*(const std::vector<Quaternion>& Q, const Quaternion& a);
  std::vector<Quaternion> operator/(const std::vector<Quaternion>& Q, const Quaternion& a);
  std::vector<Quaternion> operator+(const std::vector<Quaternion>& Q, const double a);
  std::vector<Quaternion> operator-(const std::vector<Quaternion>& Q, const double a);
  std::vector<Quaternion> operator*(const std::vector<Quaternion>& Q, const double a);
  std::vector<Quaternion> operator/(const std::vector<Quaternion>& Q, const double a);
  std::vector<Quaternion> operator+(const Quaternion& Q, const std::vector<double>& a);
  std::vector<Quaternion> operator-(const Quaternion& Q, const std::vector<double>& a);
  std::vector<Quaternion> operator*(const Quaternion& Q, const std::vector<double>& a);
  std::vector<Quaternion> operator/(const Quaternion& Q, const std::vector<double>& a);
  std::vector<Quaternion> operator+(const std::vector<Quaternion>& Q, const std::vector<double>& a);
  std::vector<Quaternion> operator-(const std::vector<Quaternion>& Q, const std::vector<double>& a);
  std::vector<Quaternion> operator*(const std::vector<Quaternion>& Q, const std::vector<double>& a);
  std::vector<Quaternion> operator/(const std::vector<Quaternion>& Q, const std::vector<double>& a);
  std::vector<Quaternion> operator+(const std::vector<Quaternion>& P, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator-(const std::vector<Quaternion>& P, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator*(const std::vector<Quaternion>& P, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> operator/(const std::vector<Quaternion>& P, const std::vector<Quaternion>& Q);
  std::vector<Quaternion> pow(const std::vector<Quaternion>& Q, const double x);
  std::vector<Quaternion> pow(const std::vector<Quaternion>& Q, const Quaternion& P);
  std::vector<Quaternion> pow(const Quaternion& Q, const std::vector<double>& x);
  std::vector<Quaternion> pow(const Quaternion& Q, const std::vector<Quaternion>& P);
  std::vector<Quaternion> pow(const std::vector<Quaternion>& Q, const std::vector<double>& x);
  std::vector<Quaternion> pow(const std::vector<Quaternion>& Q, const std::vector<Quaternion>& P);
  std::vector<double>     abs(const std::vector<Quaternion>& Q);
  std::vector<Quaternion> log(const std::vector<Quaternion>& Q);
  std::vector<Quaternion> exp(const std::vector<Quaternion>& Q);
  std::vector<Quaternion> sqrt(const std::vector<Quaternion>& Q);
  std::vector<double>     angle(const std::vector<Quaternion>& Q);
  std::vector<Quaternion> inverse(const std::vector<Quaternion>& Q);
  std::vector<Quaternion> conjugate(const std::vector<Quaternion>& Q);
  std::vector<Quaternion> normalized(const std::vector<Quaternion>& Q);
  std::vector<double>     normsquared(const std::vector<Quaternion>& Q);
  std::vector<Quaternion> sqrtOfRotor(const std::vector<Quaternion>& Q);
  std::vector<Quaternion> Quaternions(const std::vector<double>& vartheta, const std::vector<double>& varphi);
  std::vector<Quaternion> Quaternions(const std::vector<double>& alpha, const std::vector<double>& beta, const std::vector<double>& gamma);
  std::vector<Quaternion> Quaternions(const std::vector<double>& w0, const std::vector<double>& x0, const std::vector<double>& y0, const std::vector<double>& z0);
  std::vector<Quaternion> Quaternions(const std::vector<std::vector<double> >& q);
  std::vector<Quaternion> Quaternions(const std::vector<double>& angle, const std::vector<std::vector<double> >& axis);
  std::vector<double> Component(const std::vector<GWFrames::Quaternion>& Q, const unsigned int i);
  std::vector<double> Component0(const std::vector<GWFrames::Quaternion>& Q);
  std::vector<double> Component1(const std::vector<GWFrames::Quaternion>& Q);
  std::vector<double> Component2(const std::vector<GWFrames::Quaternion>& Q);
  std::vector<double> Component3(const std::vector<GWFrames::Quaternion>& Q);
  
  std::vector<Quaternion> QuaternionDerivative(const std::vector<Quaternion>& f, const std::vector<double>& t);
  
} // namespace GWFrames

#endif // QUATERNIONS_HPP


==> anc/README <==
The code in this directory is meant to supplement the paper
arXiv:1302.2919, giving an explicit implementation of the methods
discussed in it.  The license for using this software is basically
open (see the LICENSE file in this directory), though citations are
appreciated.

Note that this code is not optimized.  In many cases, obvious
optimizations were rejected in favor of clearer and/or simpler code.
The code is generally more than fast enough for interactive use on
individual waveforms, but there is plenty of room for improvement.



Build requirements
==================
To build just the C++ code:
* C++ compiler
* GNU Scientific Library <http://www.gnu.org/software/gsl/>

To use the optional -- but highly recommended -- Python interface:
* SWIG v2.0 or greater
* Python v2.7 (v2.6 or v3.1+ should work, but are untested)
* NumPy <http://www.numpy.org/>
* Matplotlib <http://matplotlib.org/>

This is even more optional, but even more highly recommended:
* IPython with notebook interface <http://ipython.org/>

All of the above are reasonably standard, and can be installed easily
through package managers such as apt and macports.  The notebook
interface for IPython provides an environment much like the
Mathematica notebook interface.  The examples are provided in both
notebook (*.ipynb) and plain-python (*.py) formats, but are much
more useful in the former.



Overview
========
The code is mostly in the form of C++, for speed.  All functions are
provided in the 'GWFrames' namespace.  The interface is reasonably
straightforward, and can easily be included into and compiled with
other code.


However, it is mostly intended to be used through the interface to
python.  With the above-listed requirements, build the code and
install to the user directory.  To do this, run `make` or

    python setup.py install --user

After this, you should be able to start a new python session (in any
directory) and 'import GWFrames', which is the basic module provided
by this code.  The primary objects are Quaternions and Waveforms, with
various methods defined for each.  The IPython notebook
Documentation.ipynb contains extensive examples, following the outline
of the paper.  To use it, first 'unzip ExampleData.zip', then run

    ipython notebook Documentation.ipynb --pylab

Though IPython is a _much_ better interface, the Documentation.py file
includes the same information in a pure python script format.  Also,
Documentation.pdf contains a static PDF of the notebook.


Alternatively, this code may be used directly through its C++
interface.  A simple example is provided in the 'C++Example'
directory, along with two Makefiles (one in this directory, one in
C++Example) to build all the necessary code.  If it does not compile
easily, make sure the various paths in the Makefiles are set properly.


==> anc/Scripts/RunExtrapolations.py <==
#! /usr/bin/env python

"""
Extrapolate a bunch of waveforms.

"""


DefaultTemplate = """#! /usr/bin/env python
## Automatically generated by {ScriptName}

# Set up the paths
D = {}
D['InputDirectory'] = '{TopLevelInputDir}/{Subdirectory}'
D['OutputDirectory'] = '{TopLevelOutputDir}/{Subdirectory}'
D['DataFile'] = '{DataFile}'

# Find ChMass from metadata.txt
import re
ChMass = 0.0
try :
    with open('{TopLevelInputDir}/{Subdirectory}/metadata.txt', 'r') as file :
        for line in file :
            m = re.match(r'\s*relaxed-mass[12]\s*=\s*([0-9.]*)', line)
            if(m) : ChMass += float(m.group(1))
    D['ChMass'] = ChMass
except :
    print("WARNING: Could not find metadata.txt in '{TopLevelInputDir}/{Subdirectory}'")

# Now run the actual extrapolation
import GWFrames.Extrapolation
try :
    GWFrames.Extrapolation.Extrapolate(**D)
except Exception as e : # Pass exceptions to shell as failures
    from sys import exit
    print e
    exit(1)
"""



if __name__ == "__main__" :
    import os
    import sys
    import argparse
    import sqlite3
    from datetime import datetime
    from GWFrames.Extrapolation import *
    from GWFrames.Extrapolation import _safe_format
    
    # Set up and run the parser
    parser = argparse.ArgumentParser(description = __doc__)
    parser.add_argument('--dry_run', action='store_true',
                        help='do not actually run extrapolations; just show directories that would be run')
    parser.add_argument('--generate_database', default='',
                        help='create the named sqlite3 database to track which extrapolations need to be done')
    parser.add_argument('--use_database', default='',
                        help='use the named sqlite3 database to track which extrapolations need to be done')
    parser.add_argument('--run_unstarted', action='store_true',
                        help='find directories with data that have not yet been started')
    parser.add_argument('--rerun_new_data', action='store_true',
                        help='find directories with data that is newer than the last completed extrapolation')
    parser.add_argument('--rerun_unfinished', action='store_true',
                        help='find directories where the extrapolation was started, but did not finish')
    parser.add_argument('--rerun_errored', action='store_true',
                        help='find directories where the extrapolation was started, but failed')
    parser.add_argument('--rerun_all', action='store_true',
                        help='find all possible directories with sufficient data')
    parser.add_argument('--start_with', default=0,
                        help='offset the place we start on, just to avoid possible collisions')
    parser.add_argument('--template_file', default='',
                        help='file name containing the template extrapolation script (default shown with the following option)')
    parser.add_argument('--show_default_template', action='store_true',
                        help='simply print out the default extrapolation script template')
    parser.add_argument('--input_dir', default='FiniteRadiusData',
                        help='directory in which the possible data may be found (default: FiniteRadiusData)')
    parser.add_argument('--output_dir', default='ExtrapolatedData',
                        help='directory in which the resulting extrapolations will be (default: ExtrapolatedData)')
    args = vars(parser.parse_args(sys.argv[1:]))
    
    # If we are asked for the default template, just print it out and quit
    if(args['show_default_template']) :
        print(DefaultTemplate)
        import sys
        sys.exit(0)
    
    # Make sure we have the full path to both directories
    TopLevelInputDir = os.path.abspath(args['input_dir'])
    TopLevelOutputDir = os.path.abspath(args['output_dir'])
    if(TopLevelInputDir.endswith('/')) : TopLevelInputDir = TopLevelInputDir[:-1]
    if(TopLevelOutputDir.endswith('/')) : TopLevelOutputDir = TopLevelOutputDir[:-1]
    
    # Get the template
    if(args['template_file']) :
        try :
            with open(args['template_file'], 'r') as myfile :
                Template = myfile.read()
        except IOError :
            print("Could not find file '{0}' specified in input arguments".format(args['template_file']))
            raise
    else :
        Template = DefaultTemplate
    Template = _safe_format(Template, ScriptName = sys.argv[0], TopLevelInputDir=TopLevelInputDir, TopLevelOutputDir=TopLevelOutputDir)
    
    # If no options were added, default to just run_unstarted, but
    # other options can be specified which overrule this.
    if(not args['run_unstarted'] and not args['rerun_new_data'] and not args['rerun_unfinished'] and not args['rerun_errored'] and not args['rerun_all']) :
        args['run_unstarted'] = True
    
    # Just a little helper function
    def _uniq(seq) :
        checked = []
        for e in seq :
            if e not in checked :
                checked.append(e)
        return checked
    
    # Determine the runs we will try
    Runs = []
    SubdirectoriesAndDataFiles = FindPossibleExtrapolationsToRun(TopLevelInputDir)
    if(args['rerun_all']) :
        Runs = SubdirectoriesAndDataFiles
    else :
        if(args['run_unstarted']) :
            Runs.extend(UnstartedExtrapolations(TopLevelOutputDir, SubdirectoriesAndDataFiles))
        if(args['rerun_new_data']) :
            Runs.extend(NewerDataThanExtrapolation(TopLevelOutputDir, SubdirectoriesAndDataFiles))
        if(args['rerun_unfinished']) :
            Runs.extend(StartedButUnfinishedExtrapolations(TopLevelOutputDir, SubdirectoriesAndDataFiles))
        if(args['rerun_errored']) :
            Runs.extend(ErroredExtrapolations(TopLevelOutputDir, SubdirectoriesAndDataFiles))
    Runs = _uniq(Runs)
    Runs = Runs[int(args['start_with']):] + Runs[:int(args['start_with'])]
    
    # If requested, generate a database, and use that to do the runs
    if(args['generate_database']) :
        conn = sqlite3.connect(args['generate_database'], timeout=60)
        conn.isolation_level = 'EXCLUSIVE'
        conn.execute('BEGIN EXCLUSIVE')
        c = conn.cursor()
        c.execute("""CREATE TABLE extrapolations
             (subdirectory text, datafile text, started text, finished text, error integer)""")
        for Subdirectory,DataFile in Runs :
            c.execute("INSERT INTO extrapolations VALUES ('{0}','{1}','','',0)".format(Subdirectory, DataFile))
        conn.commit()
        conn.close()
    else :
        # Now run the extrapolation
        print("Running the following {0} runs:\n{1}".format(len(Runs),Runs))
        print ""
        for Subdirectory,DataFile in Runs :
            if(args['use_database']) :
                conn = sqlite3.connect(args['use_database'], timeout=60)
                conn.isolation_level = 'EXCLUSIVE'
                conn.execute('BEGIN EXCLUSIVE')
                c = conn.cursor()
                record = [r for r in c.execute("""SELECT started, finished, error FROM extrapolations WHERE subdirectory='{0}' AND datafile='{1}'""".format(
                            Subdirectory, DataFile))]
                if(record[0][0]) :
                    # This has already been run
                    print("{0}/{1} has already run".format(Subdirectory, DataFile))
                    conn.close()
                else :
                    print("Extrapolating {0}/{1}".format(Subdirectory, DataFile))
                    c.execute("""UPDATE extrapolations SET started='{0}' WHERE subdirectory='{1}' AND datafile='{2}'""".format(
                            str(datetime.now()), Subdirectory, DataFile))
                    conn.commit()
                    conn.close()
                    if(args['dry_run']) :
                        print("Actually, this is just a dry run...  that's changing the database...")
                        ReturnValue = 17
                    else :
                        ReturnValue = RunExtrapolation(TopLevelInputDir, TopLevelOutputDir, Subdirectory, DataFile, Template)
                    conn = sqlite3.connect(args['use_database'], timeout=60)
                    conn.isolation_level = 'EXCLUSIVE'
                    conn.execute('BEGIN EXCLUSIVE')
                    c = conn.cursor()
                    c.execute("""UPDATE extrapolations SET finished='{0}',error='{1}' WHERE subdirectory='{2}' AND datafile='{3}'""".format(
                            str(datetime.now()), ReturnValue, Subdirectory, DataFile))
                    conn.commit()
                    conn.close()
            else :
                print("Extrapolating {0}/{1}".format(Subdirectory, DataFile))
                if(args['dry_run']) :
                    print("Actually, this was just a dry run...")
                else :
                    RunExtrapolation(TopLevelInputDir, TopLevelOutputDir, Subdirectory, DataFile, Template)


==> anc/Utilities.cpp <==
// Copyright (c) 2013, Michael Boyle
// See LICENSE file for details

#include <iostream>
#include <cmath>
#include "Utilities.hpp"
#include <gsl/gsl_math.h>
#include <gsl/gsl_eigen.h>
#include <gsl/gsl_linalg.h>
#include <gsl/gsl_cblas.h>
#include "Errors.hpp"
using GWFrames::Matrix;
using GWFrames::MatrixC;
using GWFrames::Quaternion;
using GWFrames::ellMax_Utilities;
using GWFrames::FactorialFunctor;
using GWFrames::BinomialCoefficientFunctor;
using GWFrames::LadderOperatorFactorFunctor;
using GWFrames::WignerCoefficientFunctor;
using GWFrames::WignerDMatrix;
using std::vector;
using std::complex;
using std::cerr;
using std::endl;


#define Utilities_Epsilon 1.0e-14


double GWFrames::abs(const std::vector<double>& v) {
  double n=0.0;
  for(unsigned int i=0; i<v.size(); ++i) {
    n += v[i]*v[i];
  }
  return std::sqrt(n);
}

std::vector<double> GWFrames::abs(const std::vector<std::vector<double> >& v) {
  const unsigned int vsize = v.size();
  vector<double> n(vsize);
  for(unsigned int i=0; i<vsize; ++i) {
    n[i] = GWFrames::abs(v[i]);
  }
  return n;
}

std::vector<double> GWFrames::operator+(const std::vector<double>& a, const std::vector<double>& b) {
  const unsigned int size = a.size();
  // if(b.size() != size) {
  //   cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": a.size()=" << a.size() << "; b.size()=" << b.size() << endl;
  //   throw(GWFrames_VectorSizeMismatch);
  // }
  vector<double> c(a);
  for(unsigned int i=0; i<size; ++i) {
    c[i] += b[i];
  }
  return c;
}

std::vector<double> GWFrames::operator-(const std::vector<double>& a, const std::vector<double>& b) {
  const unsigned int size = a.size();
  // if(b.size() != size) {
  //   cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": a.size()=" << a.size() << "; b.size()=" << b.size() << endl;
  //   throw(GWFrames_VectorSizeMismatch);
  // }
  vector<double> c(a);
  for(unsigned int i=0; i<size; ++i) {
    c[i] -= b[i];
  }
  return c;
}

std::vector<double> GWFrames::operator+(const std::vector<double>& a, const double b) {
  const unsigned int size = a.size();
  vector<double> c(a);
  for(unsigned int i=0; i<size; ++i) {
    c[i] += b;
  }
  return c;
}

std::vector<double> GWFrames::operator-(const std::vector<double>& a, const double b) {
  const unsigned int size = a.size();
  vector<double> c(a);
  for(unsigned int i=0; i<size; ++i) {
    c[i] -= b;
  }
  return c;
}

std::vector<double> GWFrames::operator/(const std::vector<double>& a, const double b) {
  const unsigned int size = a.size();
  vector<double> c(a);
  for(unsigned int i=0; i<size; ++i) {
    c[i] /= b;
  }
  return c;
}

std::vector<std::vector<double> > GWFrames::operator/(const std::vector<std::vector<double> >& a, const std::vector<double>& b) {
  const unsigned int size1 = a.size();
  if(size1<1) { return vector<vector<double> >(0); }
  const unsigned int size2 = a[0].size();
  vector<vector<double> > c(a);
  for(unsigned int i=0; i<size1; ++i) {
    for(unsigned int j=0; j<size2; ++j) {
      c[i][j] /= b[i];
    }
  }
  return c;
}

/// Unwrap phase so that it is (roughly) continuous.
std::vector<double> GWFrames::Unwrap(const std::vector<double>& Arg) {
  // Compare Matlab's unwrap.m file
  vector<double> ArgUnwrapped = Arg;
  double Dp = 0.0;
  double Dps = 0.0;
  double CumCorr = 0.0;
  
  // Dp will contain the incremental phase variations;
  // Dps will contain the equivalents, confined to [-pi,pi)
  // CumCorr will contain the incremental phase corrections
  for(unsigned int i=1; i<Arg.size(); ++i) {
    Dp = Arg[i]-Arg[i-1];
    // C++'s fmod is unlike Matlab's for negative values, so:
    if(Dp+M_PI<0) {
      Dps = M_PI - fmod(-Dp-M_PI, 2.0*M_PI);
    } else {
      Dps = fmod(Dp+M_PI, 2.0*M_PI) - M_PI;
    }
    if(Dps==-M_PI && Dp>0) { Dps = M_PI; }
    CumCorr += Dps - Dp;
    ArgUnwrapped[i] += CumCorr;
  }
  
  return ArgUnwrapped;
}


/// Integrate scalar function by simple trapezoidal rule.
std::vector<double> GWFrames::ScalarIntegral(const std::vector<double>& fdot, const std::vector<double>& t) {
  ///
  /// \param fdot Vector of scalars.
  /// \param t Vector of corresponding time steps.
  if(fdot.size() != t.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": fdot.size()=" << fdot.size() << " != t.size()=" << t.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  const unsigned int Size=fdot.size();
  vector<double> f(Size);
  f[0] = 0.0;
  for(unsigned int i=1; i<Size; ++i) {
    f[i] = f[i-1] + (t[i]-t[i-1])*(fdot[i]+fdot[i-1])/2.0;
  }
  return f;
}

/// Integrate scalar function by simple trapezoidal rule.
double GWFrames::CumulativeScalarIntegral(const std::vector<double>& fdot, const std::vector<double>& t) {
  ///
  /// \param fdot Vector of scalars.
  /// \param t Vector of corresponding time steps.
  if(fdot.size() != t.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": fdot.size()=" << fdot.size() << " != t.size()=" << t.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  const unsigned int Size=fdot.size();
  double f = 0.0;
  for(unsigned int i=1; i<Size; ++i) {
    f += (t[i]-t[i-1])*(fdot[i]+fdot[i-1])/2.0;
  }
  return f;
}

inline double SQR(const double a) { return a*a; }

/// Three-point finite-differencing of vector of scalars.
std::vector<double> GWFrames::ScalarDerivative(const std::vector<double>& f, const std::vector<double>& t) {
  ///
  /// \param f Vector of scalars.
  /// \param t Vector of corresponding time steps.
  if(f.size() != t.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": f.size()=" << f.size() << " != t.size()=" << t.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  if(f.size()<3) { cerr << "\n" << __FILE__ << ":" << __LINE__ << ": size=" << f.size() << endl; throw(GWFrames_NotEnoughPointsForDerivative); }
  vector<double> D(f.size());
  const unsigned int i1 = f.size()-1;
  double hprev = t[1]-t[0];
  { // Compute first point
    const double hnext = t[2]-t[1];
    D[0] = -((2*hprev+hnext)/(hprev*(hprev+hnext)))*f[0] + ((hnext+hprev)/(hnext*hprev))*f[1] - (hprev/(hnext*(hnext+hprev)))*f[2];
  }
  for(unsigned int i=1; i<i1; ++i) { // Compute intermediate points
    const double hnext = t[i+1]-t[i];
    /// Sundquist and Veronis, Tellus XXII (1970), 1
    D[i] = (f[i+1] - f[i-1]*SQR(hnext/hprev) - f[i]*(1-SQR(hnext/hprev))) / (hnext*(1+hnext/hprev));
    hprev = hnext;
  }
  { // Compute final point
    const double hnext = t[i1]  -t[i1-1];
    const double hprev = t[i1-1]-t[i1-2];
    D[i1] = (hnext/(hprev*(hprev+hnext)))*f[i1-2] - ((hnext+hprev)/(hnext*hprev))*f[i1-1] + ((hprev+2*hnext)/(hnext*(hnext+hprev)))*f[i1];
  }
  return D;
}

/// Three-point finite-differencing of vector of complex<double>.
std::vector<std::complex<double> > GWFrames::ComplexDerivative(const std::vector<std::complex<double> >& f, const std::vector<double>& t) {
  ///
  /// \param f Vector of complex<double>.
  /// \param t Vector of corresponding time steps.
  if(f.size() != t.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": f.size()=" << f.size() << " != t.size()=" << t.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  if(f.size()<3) { cerr << "\n" << __FILE__ << ":" << __LINE__ << ": size=" << f.size() << endl; throw(GWFrames_NotEnoughPointsForDerivative); }
  vector<std::complex<double> > D(f.size());
  const unsigned int i1 = f.size()-1;
  double hprev = t[1]-t[0];
  { // Compute first point
    const double hnext = t[2]-t[1];
    D[0] = -((2*hprev+hnext)/(hprev*(hprev+hnext)))*f[0] + ((hnext+hprev)/(hnext*hprev))*f[1] - (hprev/(hnext*(hnext+hprev)))*f[2];
  }
  for(unsigned int i=1; i<i1; ++i) { // Compute intermediate points
    const double hnext = t[i+1]-t[i];
    /// Sundquist and Veronis, Tellus XXII (1970), 1
    D[i] = (f[i+1] - f[i-1]*SQR(hnext/hprev) - f[i]*(1-SQR(hnext/hprev))) / (hnext*(1+hnext/hprev));
    hprev = hnext;
  }
  { // Compute final point
    const double hnext = t[i1]  -t[i1-1];
    const double hprev = t[i1-1]-t[i1-2];
    D[i1] = (hnext/(hprev*(hprev+hnext)))*f[i1-2] - ((hnext+hprev)/(hnext*hprev))*f[i1-1] + ((hprev+2*hnext)/(hnext*(hnext+hprev)))*f[i1];
  }
  return D;
}

/// Integrate vector function by simple trapezoidal rule.
std::vector<std::vector<double> > GWFrames::VectorIntegral(const std::vector<std::vector<double> >& fdot, const std::vector<double>& t) {
  ///
  /// \param fdot Vector of vectors (first index time).
  /// \param t Vector of corresponding time steps.
  if(fdot.size() != t.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": fdot.size()=" << fdot.size() << " != t.size()=" << t.size() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  if(fdot.size()==0) {
    return fdot;
  }
  const unsigned int Size1=fdot.size();
  const unsigned int Size2=fdot[0].size();
  vector<vector<double> > f(Size1, vector<double>(Size2));
  f[0] = vector<double>(Size2, 0.0);
  for(unsigned int i=1; i<Size1; ++i) {
    for(unsigned int j=0; j<Size2; ++j) {
      f[i][j] = f[i-1][j] + (t[i]-t[i-1])*(fdot[i][j]+fdot[i-1][j])/2.0;
    }
  }
  return f;
}

/// Integrate vector function by simple trapezoidal rule.
std::vector<double> GWFrames::CumulativeVectorIntegral(const std::vector<std::vector<double> >& fdot, const std::vector<double>& t) {
  ///
  /// \param fdot Vector of vectors (first index time).
  /// \param t Vector of corresponding time steps.
  if(fdot.size() != t.size()) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": fdot.size()=" << fdot.size() << " != t.size()=" << t.size() << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  if(fdot.size()==0) {
    vector<double>(0);
  }
  const unsigned int Size1=fdot.size();
  const unsigned int Size2=fdot[0].size();
  vector<double> f(Size2, 0.0);
  for(unsigned int i=1; i<Size1; ++i) {
    for(unsigned int j=0; j<Size2; ++j) {
      f[j] += (t[i]-t[i-1])*(fdot[i][j]+fdot[i-1][j])/2.0;
    }
  }
  return f;
}

/// Return the intersection of two time sequences.
std::vector<double> GWFrames::Intersection(const std::vector<double>& t1, const std::vector<double>& t2, const double MinStep, const double MinTime, const double MaxTime) {
  /// The time step at each point is the minimum of the time steps in
  /// t1 and t2 at that instant, or MinStep, whichever is greater.
  /// The output starts at the earliest moment common to t1 and t2, or
  /// MinTime, whichever is greater.
  /// 
  /// The input to this function is assumed to be strictly monotonic.
  if(t1.size()==0) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": t1 is empty.  Assuming this is not desired." << std::endl;
    throw(GWFrames_EmptyIntersection);
  }
  if(t2.size()==0) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": t2 is empty.  Assuming this is not desired." << std::endl;
    throw(GWFrames_EmptyIntersection);
  }
  vector<double> t(t1.size()+t2.size());
  double min1 = t1[0];
  double min2 = t2[0];
  double mint = std::max(std::max(min1, min2), MinTime);
  double max1 = t1.back();
  double max2 = t2.back();
  double maxt = std::min(std::min(max1, max2), MaxTime);
  if(mint > max1 || mint > max2) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": t1=[" << min1 << ", ..., " << max1 << "]\tt2=[" << min2 << ", ..., " << max2 << "]"
	      << "\nIntersection is empty." << std::endl;
    throw(GWFrames_EmptyIntersection);
  }
  t[0] = mint;
  unsigned int I=0, I1=0, I2=0;
  const unsigned int size1=t1.size(), size2=t2.size();
  while(t[I] < maxt) {
    // adjust I1 to ensure that t[I] is in the interval ( t1[I1-1], t1[I1] ]
    if(t[I]<min1 || t[I]>max1) { // if t[I] is less than the smallest t1, or greater than the largest t1, I1=0;
      I1=0;
    } else {
      I1 = std::max(I1, (unsigned int)1);
      while(t[I]>t1[I1] && I1<size1) { I1++; }
    }
    // adjust I2 to ensure that t[I] is in the interval ( t2[I2-1], t2[I2] ]
    if(t[I]<min2 || t[I]>max2) { // if t[I] is less than the smallest t2, or greater than the largest t2, I2=0;
      I2=0;
    } else {
      I2 = std::max(I2, (unsigned int)1);
      while(t[I]>t2[I2] && I2<size2) { I2++; }
    }
    t[I+1] = t[I] + std::max(std::min(t1[I1]-t1[I1-1], t2[I2]-t2[I2-1]), MinStep);
    if(t[I+1]>maxt) { break; }
    I++;
  }
  t.erase(t.begin()+I+1, t.end()); // only take the relevant part of the reserved vector
  return t;
}

/// Return the union of two time sequences.
std::vector<double> GWFrames::Union(const std::vector<double>& t1, const std::vector<double>& t2, const double MinStep) {
  /// On the overlap between the two sequences, the time is built up
  /// by taking the smaller time step in either of the two sequences,
  /// or MinStep if that step is smaller.
  /// 
  /// The input to this function is assumed to be strictly monotonic.
  if(t1.size()==0) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": t1 is empty.  Returning trivial Union." << std::endl;
    return vector<double>(t2);
  }
  if(t2.size()==0) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": t2 is empty.  Returning trivial Union." << std::endl;
    return vector<double>(t1);
  }
  vector<double> t(t1.size()+t2.size()+4);
  double min1 = t1[0];
  double min2 = t2[0];
  double mint = std::min(min1, min2);
  double max1 = t1.back();
  double max2 = t2.back();
  double maxt = std::max(max1, max2);
  if(min2 > max1 || min1 > max2) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Disjoint union.  Assuming this is not desired."
	      << "\nmin(t1)=" << min1 << "\tmin(t2)=" << min2
	      << "\nmax(t1)=" << max1 << "\tmax(t2)=" << max2 << endl;
    throw(GWFrames_EmptyIntersection);
  }
  t[0] = mint;
  unsigned int I=0, I1=0, I2=0;
  const unsigned int size1=t1.size(), size2=t2.size();
  while(t[I] < maxt) {
    // adjust I1 to ensure that t[I] is in the interval ( t1[I1-1], t1[I1] ]
    if(t[I]<min1 || t[I]>max1) { // if t[I] is less than the smallest t1, or greater than the largest t1, I1=0;
      I1=0;
    } else {
      I1 = std::max(I1, (unsigned int)1);
      while(t[I]>t1[I1] && I1<size1) { ++I1; }
    }
    // adjust I2 to ensure that t[I] is in the interval ( t2[I2-1], t2[I2] ]
    if(t[I]<min2 || t[I]>max2) { // if t[I] is less than the smallest t2, or greater than the largest t2, I2=0;
      I2=0;
    } else {
      I2 = std::max(I2, (unsigned int)1);
      while(t[I]>t2[I2] && I2<size2) { ++I2; }
    }
    if(I1==0) {
      t[I+1] = t[I] + std::max(t2[I2]-t2[I2-1], MinStep);
    } else if(I2==0) {
      t[I+1] = t[I] + std::max(t1[I1]-t1[I1-1], MinStep);
    } else {
      t[I+1] = t[I] + std::max(std::min(t1[I1]-t1[I1-1], t2[I2]-t2[I2-1]), MinStep);
    }
    if(t[I+1]>maxt) { break; }
    ++I;
  }
  t.erase(t.begin()+I+1, t.end()); // only take the relevant part of the reserved vector
  return t;
}



Matrix::Matrix()
  : m(NULL)
{ }

Matrix::Matrix(unsigned int rows, unsigned int cols)
  : m(gsl_matrix_calloc(rows, cols))
{ }

Matrix::Matrix(unsigned int rows, unsigned int cols, const double a)
  : m(gsl_matrix_alloc(rows, cols))
{
  gsl_matrix_set_all(m, a);
}

Matrix::Matrix(const Matrix& rhs)
  : m(gsl_matrix_alloc(rhs.nrows(), rhs.ncols()))
{
  gsl_matrix_memcpy(m, rhs.m);
}

Matrix::Matrix(const std::vector<std::vector<double> >& DataIn)
  : m(gsl_matrix_alloc(DataIn.size(), (DataIn.size()==0 ? 0 : DataIn[0].size())))
{
  for(unsigned int r=0; r<m->size1; ++r) {
    for(unsigned int c=0; c<m->size2; ++c) {
      gsl_matrix_set(m, r, c, DataIn[r][c]);
    }
  }
}

Matrix& Matrix::operator=(const Matrix& rhs) {
  if(m) { gsl_matrix_free(m); }
  m = gsl_matrix_alloc(rhs.nrows(), rhs.ncols());
  gsl_matrix_memcpy(m, rhs.m);
  return *this;
}

Matrix& Matrix::operator=(const std::vector<std::vector<double> >& DataIn) {
  if(m) { gsl_matrix_free(m); }
  m = gsl_matrix_alloc(DataIn.size(), (DataIn.size()==0 ? 0 : DataIn[0].size()));
  for(unsigned int r=0; r<m->size1; ++r) {
    for(unsigned int c=0; c<m->size2; ++c) {
      gsl_matrix_set(m, r, c, DataIn[r][c]);
    }
  }
  return *this;
}

Matrix Matrix::operator-(const Matrix& rhs) {
  if(ncols() != rhs.ncols() || nrows() != rhs.nrows()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ 
	 << ": ncols=" << ncols() << "; rhs.ncols()=" << rhs.ncols()
	 << "\nnrows=" << nrows() << "; rhs.nrows()=" << rhs.nrows() << endl;
    throw(GWFrames_MatrixSizeMismatch);
  }
  Matrix M(*this);
  for(unsigned int r=0; r<M.nrows(); ++r) {
    for(unsigned int c=0; c<M.ncols(); ++c) {
      gsl_matrix_set(M.m, r, c, M(r,c)-rhs(r,c));
    }
  }
  return M;
}

void Matrix::resize(unsigned int newNRows, unsigned int newNCols, const double a) {
  if(m) { gsl_matrix_free(m); }
  if(a!=0.0) {
    m = gsl_matrix_alloc(newNRows, newNCols);
    gsl_matrix_set_all(m, a);
  } else {
    m = gsl_matrix_calloc(newNRows, newNCols);
  }
  return;
}

void Matrix::clear() {
  if(m) { gsl_matrix_free(m); }
  return;
}

void Matrix::swap(Matrix& b) {
  gsl_matrix* tmp = m;
  m = b.m;
  b.m = tmp;
  return;
}

std::vector<double> Matrix::operator*(const std::vector<double>& b) const {
  if(ncols() != b.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": ncols=" << ncols() << "; vector.size()=" << b.size() << endl;
    throw(GWFrames_MatrixSizeMismatch);
  }
  const unsigned int C=ncols();
  const unsigned int R=nrows();
  vector<double> Result(R, 0.0);
  for(unsigned int r=0; r<R; ++r) {
    for(unsigned int c=0; c<C; ++c) {
      Result[r] += this->operator()(r,c) * b[c];
    }
  }
  return Result;
}

Quaternion Matrix::operator*(const Quaternion& b) const {
  if(ncols() != 3) {
    cerr << "\n\nn" << __FILE__ << ":" << __LINE__ << ": cols=" << ncols() << "; Quaternions have 3 vector components" << endl;
    throw(GWFrames_MatrixSizeMismatch);
  }
  if(nrows() != 3) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": nrows=" << nrows() << "; Quaternions have 3 vector components" << endl;
    throw(GWFrames_MatrixSizeMismatch);
  }
  const unsigned int C=3;
  const unsigned int R=3;
  Quaternion Result(0,0,0,0);
  for(unsigned int r=0; r<R; ++r) {
    for(unsigned int c=0; c<C; ++c) {
      Result[r+1] += this->operator()(r,c) * b[c+1];
    }
  }
  return Result;
}

std::vector<double> GWFrames::operator*(const std::vector<double>& a, const Matrix& b) {
  if(b.nrows() != a.size()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": b.nrows=" << b.nrows() << "; vector.size()=" << a.size() << endl;
    throw(GWFrames_MatrixSizeMismatch);
  }
  const unsigned int C=b.ncols();
  const unsigned int R=b.nrows();
  vector<double> Result(C, 0.0);
  for(unsigned int c=0; c<C; ++c) {
    for(unsigned int r=0; r<R; ++r) {
      Result[c] += b(r,c) * a[r];
    }
  }
  return Result;
}

Quaternion GWFrames::operator*(const Quaternion& a, const Matrix& b) {
  if(b.ncols() != 3) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": b.ncols=" << b.ncols() << "; Quaternions have 3 vector components" << endl;
    throw(GWFrames_MatrixSizeMismatch);
  }
  if(b.nrows() != 3) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": b.nrows=" << b.nrows() << "; Quaternions have 3 vector components" << endl;
    throw(GWFrames_MatrixSizeMismatch);
  }
  const unsigned int C=3;
  const unsigned int R=3;
  Quaternion Result(0,0,0,0);
  for(unsigned int c=0; c<C; ++c) {
    for(unsigned int r=0; r<R; ++r) {
      Result[c+1] += b(r,c) * a[r+1];
    }
  }
  return Result;
}



std::vector<double> GWFrames::DominantPrincipalAxis(Matrix& M) {
  if(M.nrows()!=3 || M.ncols()!=3) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": M.nrows()=" << M.nrows() << "; M.ncols()=" << M.ncols() << endl;
    throw(GWFrames_MatrixSizeAssumedToBeThree);
  }
  gsl_vector *eval = gsl_vector_alloc (3);
  gsl_matrix *evec = gsl_matrix_alloc (3, 3);
  gsl_eigen_symmv_workspace * w = gsl_eigen_symmv_alloc (3);
  gsl_eigen_symmv(M.gslobj(), eval, evec, w); // Do the work
  gsl_eigen_symmv_free(w);
  gsl_eigen_symmv_sort(eval, evec, GSL_EIGEN_SORT_VAL_DESC); // Sort by eigenvalue magnitude
  gsl_vector_const_view evec_Dominant = gsl_matrix_const_column(evec, 0);
  vector<double> Result(3);
  for(unsigned int i=0; i<3; ++i) {
    Result[i] = gsl_vector_get(&evec_Dominant.vector, i);
  }
  gsl_vector_free(eval);
  gsl_matrix_free(evec);
  return Result;
}

std::vector<double> GWFrames::Eigenvalues(Matrix& M) {
  if(M.nrows()!=3 || M.ncols()!=3) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": M.nrows()=" << M.nrows() << "; M.ncols()=" << M.ncols() << endl;
    throw(GWFrames_MatrixSizeAssumedToBeThree);
  }
  gsl_vector *eval = gsl_vector_alloc (3);
  gsl_matrix *evec = gsl_matrix_alloc (3, 3);
  gsl_eigen_symmv_workspace * w = gsl_eigen_symmv_alloc (3);
  gsl_eigen_symmv(M.gslobj(), eval, evec, w); // Do the work
  gsl_eigen_symmv_free(w);
  gsl_eigen_symmv_sort(eval, evec, GSL_EIGEN_SORT_VAL_DESC); // Sort by eigenvalue magnitude
  vector<double> Result(3);
  for(unsigned int i=0; i<3; ++i) {
    Result[i] = gsl_vector_get(eval, i);
  }
  gsl_vector_free(eval);
  gsl_matrix_free(evec);
  return Result;
}

std::vector<double> GWFrames::Eigenvectors(Matrix& M) {
  if(M.nrows()!=3 || M.ncols()!=3) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": M.nrows()=" << M.nrows() << "; M.ncols()=" << M.ncols() << endl;
    throw(GWFrames_MatrixSizeAssumedToBeThree);
  }
  gsl_vector *eval = gsl_vector_alloc (3);
  gsl_matrix *evec = gsl_matrix_alloc (3, 3);
  gsl_eigen_symmv_workspace * w = gsl_eigen_symmv_alloc (3);
  gsl_eigen_symmv(M.gslobj(), eval, evec, w); // Do the work
  gsl_eigen_symmv_free(w);
  gsl_eigen_symmv_sort(eval, evec, GSL_EIGEN_SORT_VAL_DESC); // Sort by eigenvalue magnitude
  vector<double> Result(9);
  for(unsigned int j=0; j<3; ++j) {
    gsl_vector_const_view evec_Dominant = gsl_matrix_const_column(evec, j);
    for(unsigned int i=0; i<3; ++i) {
      Result[i+3*j] = gsl_vector_get(&evec_Dominant.vector, i);
    }
  }
  gsl_vector_free(eval);
  gsl_matrix_free(evec);
  return Result;
}

std::vector<double> GWFrames::Eigensystem(Matrix& M) {
  if(M.nrows()!=3 || M.ncols()!=3) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": M.nrows()=" << M.nrows() << "; M.ncols()=" << M.ncols() << endl;
    throw(GWFrames_MatrixSizeAssumedToBeThree);
  }
  gsl_vector *eval = gsl_vector_alloc (3);
  gsl_matrix *evec = gsl_matrix_alloc (3, 3);
  gsl_eigen_symmv_workspace * w = gsl_eigen_symmv_alloc (3);
  gsl_eigen_symmv(M.gslobj(), eval, evec, w); // Do the work
  gsl_eigen_symmv_free(w);
  gsl_eigen_symmv_sort(eval, evec, GSL_EIGEN_SORT_VAL_DESC); // Sort by eigenvalue magnitude
  vector<double> Result(12);
  for(unsigned int j=0; j<3; ++j) {
    gsl_vector_const_view evec_Dominant = gsl_matrix_const_column(evec, j);
    for(unsigned int i=0; i<3; ++i) {
      Result[i+4*j] = gsl_vector_get(&evec_Dominant.vector, i);
    }
    Result[3+4*j] = gsl_vector_get(eval, j);
  }
  gsl_vector_free(eval);
  gsl_matrix_free(evec);
  return Result;
}

double GWFrames::Determinant(Matrix& M) {
  if(M.nrows()!=3 || M.ncols()!=3) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": M.nrows()=" << M.nrows() << "; M.ncols()=" << M.ncols() << endl;
    throw(GWFrames_MatrixSizeAssumedToBeThree);
  }
  return M(0,0)*M(1,1)*M(2,2) + M(0,1)*M(1,2)*M(2,0) + M(0,2)*M(1,0)*M(2,1) - M(0,2)*M(1,1)*M(2,0) - M(0,1)*M(1,0)*M(2,2) - M(0,0)*M(1,2)*M(2,1);
}






////////////////////////////////////////////////////////////////

MatrixC::MatrixC()
  : nn(0), mm(0), v(NULL)
{ }

MatrixC::MatrixC(int n, int m)
  : nn(n), mm(m), v(n>0 ? new std::complex<double>*[n] : NULL)
{
  const int nel=m*n;
  if(v) v[0] = nel>0 ? new std::complex<double>[nel] : NULL;
  for(int i=1;i<n;i++) {
    v[i] = v[i-1] + m;
  }
}

MatrixC::MatrixC(int n, int m, const std::complex<double> &a)
  : nn(n), mm(m), v(n>0 ? new std::complex<double>*[n] : NULL)
{
  const int nel=m*n;
  if (v) v[0] = nel>0 ? new std::complex<double>[nel] : NULL;
  for (int i=1; i< n; i++) v[i] = v[i-1] + m;
  for (int i=0; i< n; i++) for (int j=0; j<m; j++) v[i][j] = a;
}

MatrixC::MatrixC(int n, int m, const std::complex<double> *a)
  : nn(n), mm(m), v(n>0 ? new std::complex<double>*[n] : NULL)
{
  const int nel=m*n;
  if (v) v[0] = nel>0 ? new std::complex<double>[nel] : NULL;
  for (int i=1; i<n; i++) v[i] = v[i-1] + m;
  for (int i=0; i<n; i++) for (int j=0; j<m; j++) v[i][j] = *a++;
}

MatrixC::MatrixC(const MatrixC &rhs)
  : nn(rhs.nn), mm(rhs.mm), v(nn>0 ? new std::complex<double>*[nn] : NULL)
{
  const int nel=mm*nn;
  if (v) v[0] = nel>0 ? new std::complex<double>[nel] : NULL;
  for (int i=1; i<nn; i++) v[i] = v[i-1] + mm;
  for (int i=0; i<nn; i++) for (int j=0; j<mm; j++) v[i][j] = rhs[i][j];
}

MatrixC::MatrixC(const std::vector<std::vector<std::complex<double> > >& rhs)
  : nn(rhs.size()), mm(nn>0 ? rhs[0].size() : 0), v(nn>0 ? new std::complex<double>*[nn] : NULL)
{
  const int nel=mm*nn;
  if (v) v[0] = nel>0 ? new std::complex<double>[nel] : NULL;
  for (int i=1; i<nn; i++) v[i] = v[i-1] + mm;
  for (int i=0; i<nn; i++) for (int j=0; j<mm; j++) v[i][j] = rhs[i][j];
}

MatrixC & MatrixC::operator=(const MatrixC &rhs) {
  if (this != &rhs) {
    if (nn != rhs.nn || mm != rhs.mm) {
      if (v != NULL) {
	delete[] (v[0]);
	delete[] (v);
      }
      nn=rhs.nn;
      mm=rhs.mm;
      v = nn>0 ? new std::complex<double>*[nn] : NULL;
      const int nel = mm*nn;
      if (v) v[0] = nel>0 ? new std::complex<double>[nel] : NULL;
      for (int i=1; i< nn; i++) v[i] = v[i-1] + mm;
    }
    for (int i=0; i<nn; i++) for (int j=0; j<mm; j++) v[i][j] = rhs[i][j];
  }
  return *this;
}

void MatrixC::swap(MatrixC& b) {
  { const int n = b.nn; b.nn=nn; nn=n; }
  { const int m = b.mm; b.mm=mm; mm=m; }
  { std::complex<double>** vv=b.v; b.v=v; v=vv; }
  return;
}

void MatrixC::resize(int newn, int newm) {
  if (newn != nn || newm != mm) {
    if (v != NULL) {
      delete[] (v[0]);
      delete[] (v);
    }
    nn = newn;
    mm = newm;
    v = nn>0 ? new std::complex<double>*[nn] : NULL;
    const int nel = mm*nn;
    if (v) { v[0] = nel>0 ? new std::complex<double>[nel] : NULL; }
    for(int i=1; i< nn; i++) {
      v[i] = v[i-1] + mm;
    }
  }
}

void MatrixC::assign(int newn, int newm, const std::complex<double>& a) {
  if (newn != nn || newm != mm) {
    if (v != NULL) {
      delete[] (v[0]);
      delete[] (v);
    }
    nn = newn;
    mm = newm;
    v = nn>0 ? new std::complex<double>*[nn] : NULL;
    const int nel = mm*nn;
    if(v) { v[0] = nel>0 ? new std::complex<double>[nel] : NULL; }
    for(int i=1; i< nn; i++) {
      v[i] = v[i-1] + mm;
    }
  }
  for(int i=0; i< nn; i++) {
    for(int j=0; j<mm; j++) {
      v[i][j] = a;
    }
  }
}

MatrixC::~MatrixC()
{
  if (v != NULL) {
    delete[] (v[0]);
    delete[] (v);
  }
}


///////////////////////////////////////////////////////////////////

/// Class to create an object returning the factorial of an argument.
vector<double> FactorialTableCalculator() {
  /// Note that because a double is returned, only values up to 28!
  /// will be exact; higher values will be accurate to machine
  /// precision.  Values up to 170! only are allowed because higher
  /// values overflow.
  vector<double> FactorialTable(171);
  FactorialTable[0] = 1.0;
  for (int i=1;i<171;i++) {
    FactorialTable[i] = i*FactorialTable[i-1];
  }
  return FactorialTable;
}
const std::vector<double> FactorialFunctor::FactorialTable = FactorialTableCalculator();

vector<double> BinomialCoefficientCalculator() {
  /// We need (n+1) coefficients for each value of n from 0 (for
  /// completeness) up to 2*ellMax_Utilities (hard coded in the header file).
  /// That's a total of
  ///   >>> from sympy import summation, symbols
  ///   >>> ellMax_Utilities, n, k = symbols('ellMax_Utilities n k', integer=True)
  ///   >>> summation(n+1, (n, 0, 2*ellMax_Utilities))
  ///  2*ellMax_Utilities**2 + 3*ellMax_Utilities + 1
  /// With a similar calculation, we can see that the associated access
  /// operator needs element (n*(n+1)/2 + k) of the array.
  vector<double> BinomialCoefficientTable(2*ellMax_Utilities*ellMax_Utilities + 3*ellMax_Utilities + 1);
  unsigned int i=0;
  FactorialFunctor Factorial;
  for(unsigned int n=0; n<=2*ellMax_Utilities; ++n) {
    for(unsigned int k=0; k<=n; ++k) {
      BinomialCoefficientTable[i++] = std::floor(0.5+Factorial(n)/(Factorial(k)*Factorial(n-k)));
    }
  }
  return BinomialCoefficientTable;
}
const std::vector<double> BinomialCoefficientFunctor::BinomialCoefficientTable = BinomialCoefficientCalculator();

vector<double> LadderOperatorFactorCalculator() {
  /// We need (2*ell+1) coefficients for each value of ell from 0 (for
  /// completeness) up to ellMax_Utilities (hard coded in the header file).
  /// That's a total of
  ///   >>> from sympy import summation, symbols
  ///   >>> ell, ellMax_Utilities, m, mp = symbols('ell ellMax_Utilities m mp', integer=True)
  ///   >>> summation(2*ell+1, (ell, 0, ellMax_Utilities))
  ///   ellMax_Utilities**2 + 2*ellMax_Utilities + 1
  /// With a similar calculation, we can see that the associated access
  /// operator needs element 
  ///   >>> summation(2*ell+1, (ell, 0, ell-1)) + ell + m
  ///   ell**2 + ell + m
  std::vector<double> FactorTable(ellMax_Utilities*ellMax_Utilities + 2*ellMax_Utilities + 1);
  unsigned int i=0;
  for(int ell=0; ell<=ellMax_Utilities; ++ell) {
    for(int m=-ell; m<=ell; ++m) {
      FactorTable[i++] = std::sqrt(ell*(ell+1)-m*(m+1));
    }
  }
  return FactorTable;
}
const std::vector<double> LadderOperatorFactorFunctor::FactorTable = LadderOperatorFactorCalculator();

std::vector<double> WignerCoefficientCalculator() {
  /// We need (2*ell+1)*(2*ell+1) coefficients for each value of ell
  /// from 0 (for completenes) up to ellMax_Utilities (hard coded in the header
  /// file).  That's a total of
  ///   >>> from sympy import summation, symbols, simplify
  ///   >>> from sympy.polys.polyfuncs import horner
  ///   >>> ell, ellMax_Utilities, m, mp = symbols('ell ellMax_Utilities m mp', integer=True)
  ///   >>> horner(simplify(summation((2*ell+1)**2, (ell, 0, ellMax_Utilities))))
  ///   ellMax_Utilities*(ellMax_Utilities*(4*ellMax_Utilities/3 + 4) + 11/3) + 1
  /// With a similar calculation, we can see that the associated access
  /// operator needs element
  ///   >>> horner(summation((2*ell+1)**2, (ell, 0, ell-1)) + (2*ell+1)*(ell+mp) + ell + m)
  ///   ell*(ell*(4*ell/3 + 2) + 5/3) + mp*(2*ell + 1) + m
  /// of the array.
  std::vector<double> CoefficientTable(int(ellMax_Utilities*(ellMax_Utilities*(1.3333333333333333*ellMax_Utilities + 4) + 3.6666666666666667) + 1 + 0.5));
  FactorialFunctor Factorial;
  unsigned int i=0;
  for(int ell=0; ell<=ellMax_Utilities; ++ell) {
    for(int mp=-ell; mp<=ell; ++mp) {
      for(int m=-ell; m<=ell; ++m) {
	CoefficientTable[i++] = 
	  std::sqrt( Factorial(ell+m)*Factorial(ell-m)
	  	     / double(Factorial(ell+mp)*Factorial(ell-mp)) );
      }
    }
  }
  return CoefficientTable;
}
const std::vector<double> WignerCoefficientFunctor::CoefficientTable = WignerCoefficientCalculator();


/// Construct the D matrix object given the (optional) rotor.
WignerDMatrix::WignerDMatrix(const Quaternion& R)
  : BinomialCoefficient(), WignerCoefficient(),
    Ra(R[0], R[3]), Rb(R[2], R[1]),
    absRa(abs(Ra)), absRb(abs(Rb)), absRRatioSquared(absRb*absRb/(absRa*absRa))
{ }

/// Reset the rotor for this object to the given value.
WignerDMatrix& WignerDMatrix::SetRotation(const Quaternion& R) {
  Ra = std::complex<double>(R[0], R[3]);
  Rb = std::complex<double>(R[2], R[1]);
  absRa = abs(Ra);
  absRb = abs(Rb);
  absRRatioSquared = absRb*absRb/(absRa*absRa);
  return *this;
}

/// Evaluate the D matrix element for the given (ell, mp, m) indices.
std::complex<double> WignerDMatrix::operator()(const int ell, const int mp, const int m) const {
  if(absRa < Utilities_Epsilon) {
    return (mp!=-m ? 0.0 : ((ell+mp)%2==0 ? 1.0 : -1.0) * std::pow(Rb, 2*mp) );
  }
  if(absRb < Utilities_Epsilon) {
    return (mp!=m ? 0.0 : std::pow(Ra, 2*mp) );
  }
  if(absRa < 1.e-3) { // Deal with NANs in certain cases
    const std::complex<double> Prefactor =
      WignerCoefficient(ell, mp, m) * std::pow(Ra, m+mp) * std::pow(Rb, m-mp);
    const int rhoMin = std::max(0,mp-m);
    const int rhoMax = std::min(ell+mp,ell-m);
    const double absRaSquared = absRa*absRa;
    const double absRbSquared = absRb*absRb;
    double Sum = 0.0;
    for(int rho=rhoMax; rho>=rhoMin; --rho) {
      const double aTerm = std::pow(absRaSquared, ell-m-rho);
      if(aTerm != aTerm || aTerm<1.e-100) { // This assumes --fast-math is off
	Sum *= absRbSquared;
	continue;
      }
      Sum = ( (rho%2==0 ? 1 : -1) * BinomialCoefficient(ell+mp,rho) * BinomialCoefficient(ell-mp, ell-rho-m) * aTerm )
	+ ( Sum * absRbSquared );
    }
    return Prefactor * Sum * std::pow(absRbSquared, rhoMin);
  }
  const std::complex<double> Prefactor =
    (WignerCoefficient(ell, mp, m) * std::pow(absRa, 2*ell-2*m))
    * std::pow(Ra, m+mp) * std::pow(Rb, m-mp);
  const int rhoMin = std::max(0,mp-m);
  const int rhoMax = std::min(ell+mp,ell-m);
  double Sum = 0.0;
  for(int rho=rhoMax; rho>=rhoMin; --rho) {
    Sum = ( (rho%2==0 ? 1 : -1) * BinomialCoefficient(ell+mp,rho) * BinomialCoefficient(ell-mp, ell-rho-m) )
      + ( Sum * absRRatioSquared );
  }
  return Prefactor * Sum * std::pow(absRRatioSquared, rhoMin);
}


==> anc/Utilities.hpp <==
// Copyright (c) 2013, Michael Boyle
// See LICENSE file for details

#ifndef UTILITIES_HPP
#define UTILITIES_HPP

#include <vector>
#include <complex>
#include <iostream>
#include <gsl/gsl_matrix.h>

#include "Quaternions.hpp"
#include "Errors.hpp"

namespace GWFrames {
  
  // Useful operations on vectors
  double abs(const std::vector<double>& v);
  std::vector<double> abs(const std::vector<std::vector<double> >& v);
  std::vector<double> operator+(const std::vector<double>& a, const std::vector<double>& b);
  std::vector<double> operator-(const std::vector<double>& a, const std::vector<double>& b);
  std::vector<double> operator+(const std::vector<double>& a, const double b);
  std::vector<double> operator-(const std::vector<double>& a, const double b);
  std::vector<double> operator/(const std::vector<double>& a, const double b);
  std::vector<std::vector<double> > operator/(const std::vector<std::vector<double> > & a, const std::vector<double>& b);
  std::vector<double> Unwrap(const std::vector<double>& In);

  
  // Integrals and derivatives
  std::vector<double> ScalarIntegral(const std::vector<double>& fdot, const std::vector<double>& t);
  double CumulativeScalarIntegral(const std::vector<double>& fdot, const std::vector<double>& t);
  std::vector<double> ScalarDerivative(const std::vector<double>& f, const std::vector<double>& t);
  std::vector<std::complex<double> > ComplexDerivative(const std::vector<std::complex<double> >& f, const std::vector<double>& t);
  std::vector<std::vector<double> > VectorIntegral(const std::vector<std::vector<double> >& fdot, const std::vector<double>& t);
  std::vector<double> CumulativeVectorIntegral(const std::vector<std::vector<double> >& fdot, const std::vector<double>& t);
  
  // Common-time functions
  std::vector<double> Intersection(const std::vector<double>& t1, const std::vector<double>& t2,
				   const double MinStep=0.005, const double MinTime=-1e300, const double MaxTime=1e300);
  std::vector<double> Union(const std::vector<double>& t1, const std::vector<double>& t2, const double MinStep=0.005);
  
  /// 3x3 object wrapping GSL matrix; probably not needed directly
  class Matrix {
  private:
    gsl_matrix* m;
  public:
    Matrix();
    Matrix(unsigned int rows, unsigned int cols); // Zero-based array
    Matrix(unsigned int rows, unsigned int cols, const double a); // array of a's
    Matrix(const Matrix &rhs);
    Matrix(const std::vector<std::vector<double> >& DataIn);
    Matrix& operator=(const Matrix &rhs);
    Matrix& operator=(const std::vector<std::vector<double> >& newData);
    Matrix operator-(const Matrix &rhs);
    inline double operator()(const unsigned int row, const unsigned int col) const { return *gsl_matrix_ptr(m, row, col); }
    inline double& operator()(const unsigned int row, const unsigned int col) { return *gsl_matrix_ptr(m, row, col); }
    inline Matrix& set(const unsigned int r, const unsigned int c, const double v) { gsl_matrix_set(m, r, c, v); return *this; }
    inline unsigned int nrows() const { return m->size1; }
    inline unsigned int ncols() const { return m->size2; }
    // / \@cond
    void resize(unsigned int newNRows, unsigned int newNCols, const double=0.0);
    // / \@endcond
    void clear(); // empty contents of this Matrix
    void swap(Matrix& b); // Swap data sets
    ~Matrix() { if(m) { gsl_matrix_free(m); } }
    
    std::vector<double> operator*(const std::vector<double>& b) const;
    Quaternion operator*(const Quaternion& b) const;
    
    inline gsl_matrix* gslobj() { return m; }
    inline const gsl_matrix* gslobj() const { return m; }
  };
  std::vector<double> operator*(const std::vector<double>& a, const Matrix& b);
  Quaternion operator*(const Quaternion& a, const Matrix& b);
  std::vector<double> DominantPrincipalAxis(Matrix& M);
  std::vector<double> Eigenvalues(Matrix& M);
  std::vector<double> Eigenvectors(Matrix& M);
  std::vector<double> Eigensystem(Matrix& M);
  double Determinant(Matrix& M);
  
  /// Rectangular array of complex data; probably not needed directly
  class MatrixC {
  private:
    int nn;
    int mm;
    std::complex<double> **v;
  public:
    MatrixC();
    MatrixC(int n, int m);			// Zero-based array
    MatrixC(int n, int m, const std::complex<double> &a);	//Initialize to constant
    MatrixC(int n, int m, const std::complex<double> *a);	// Initialize to array
    MatrixC(const std::vector<std::vector<std::complex<double> > >& DataIn);
    MatrixC(const MatrixC &rhs);		// Copy constructor
    MatrixC& operator=(const MatrixC &rhs);	//assignment
    void swap(MatrixC& b);
    inline std::complex<double>* operator[](const int i) { return v[i]; }
    inline const std::complex<double>* operator[](const int i) const { return v[i]; }
    inline int nrows() const { return nn; }
    inline int ncols() const { return mm; }
    // / \@cond
    void resize(int newn, int newm); // resize (contents not preserved)
    // / \@endcond
    void assign(int newn, int newm, const std::complex<double> &a); // resize and assign a constant value
    ~MatrixC();
  };
  // std::vector<std::complex<double> > operator*(const std::vector<std::complex<double> >& b) const;
  // std::vector<std::complex<double> > operator*(const std::vector<std::complex<double> >& a, const MatrixC& b);
  
  const int ellMax_Utilities = 16;
  
  class FactorialFunctor {
  private:
    static const std::vector<double> FactorialTable;
  public:
    FactorialFunctor() { };
    inline double operator()(const unsigned int i) const {
      #ifdef DEBUG
      if(i>171) {
  	std::cerr << "\n\ni = " << i << "\tiMax = 171"
  		  << "\nFactorialFunctor is only implemented up to 171!; larger values overflow."
  		  << std::endl;
  	throw(GWFrames_IndexOutOfBounds);
      }
      #endif
      return FactorialTable[i];
    }
  };
  
  class BinomialCoefficientFunctor {
  private:
    static const std::vector<double> BinomialCoefficientTable;
  public:
    BinomialCoefficientFunctor() { };
    inline double operator()(const unsigned int n, const unsigned int k) const {
      #ifdef DEBUG
      if(n>2*ellMax_Utilities || k>n) {
  	std::cerr << "\n\n(n, k) = (" << n << ", " << k << ")\t2*ellMax_Utilities = " << 2*ellMax_Utilities
  		  << "\nBinomialCoefficientFunctor is only implemented up to n=2*ellMax_Utilities=" << 2*ellMax_Utilities
  		  << ".\nTo increase this bound, edit 'ellMax_Utilities' in " << __FILE__ << " and recompile." << std::endl;
  	throw(GWFrames_IndexOutOfBounds);
      }
      #endif
      return BinomialCoefficientTable[(n*(n+1))/2+k];
    }
  };
  
  class LadderOperatorFactorFunctor {
  private:
    static const std::vector<double> FactorTable;
  public:
    LadderOperatorFactorFunctor() { };
    inline double operator()(const int ell, const int m) const {
      #ifdef DEBUG
      if(ell>ellMax_Utilities || std::abs(m)>ell) {
  	std::cerr << "\n\n(ell, m) = (" << ell << ", " << m << ")\tellMax_Utilities = " << ellMax_Utilities
  		  << "\nLadderOperatorFactorFunctor is only implemented up to ell=" << ellMax_Utilities
  		  << ".\nTo increase this bound, edit 'ellMax_Utilities' in " << __FILE__ << " and recompile." << std::endl;
  	throw(GWFrames_IndexOutOfBounds);
      }
      #endif
      return FactorTable[ell*ell+ell+m];
    }
  };
  
  class WignerCoefficientFunctor {
  private:
    static const std::vector<double> CoefficientTable;
  public:
    WignerCoefficientFunctor() { };
    inline double operator()(const int ell, const int mp, const int m) const {
      #ifdef DEBUG
      if(ell>ellMax_Utilities || std::abs(mp)>ell || std::abs(m)>ell) {
  	std::cerr << "\n\n(ell, mp, m) = (" << ell << ", " << mp << ", " << m << ")\tellMax_Utilities = " << ellMax_Utilities
  		  << "\nWignerCoefficientFunctor is only implemented up to ell=" << ellMax_Utilities
  		  << ".\nTo increase this bound, edit 'ellMax_Utilities' in " << __FILE__ << " and recompile." << std::endl;
  	throw(GWFrames_IndexOutOfBounds);
      }
      #endif
      return CoefficientTable[int(ell*(ell*(1.3333333333333333*ell + 2) + 1.6666666666666667) + mp*(2*ell + 1) + m + 0.5)];
    }
  };
  
  class WignerDMatrix {
  private:
    BinomialCoefficientFunctor BinomialCoefficient;
    WignerCoefficientFunctor WignerCoefficient;
    std::complex<double> Ra, Rb;
    double absRa, absRb, absRRatioSquared;
  public:
    WignerDMatrix(const Quaternion& iR=Quaternion(1,0,0,0));
    WignerDMatrix& SetRotation(const Quaternion& iR);
    std::complex<double> operator()(const int ell, const int mp, const int m) const;
  };
  
  class SWSH {
  private:
    WignerDMatrix D;
    int spin;
    double sign;
  public:
    // / \@cond
    SWSH(const int s=-2, const Quaternion& iR=Quaternion(1,0,0,0))
      : D(iR), spin(s), sign(s%2==0 ? 1.0 : -1.0)
    { }
    // / \@endcond
    inline SWSH& SetRotation(const Quaternion& iR) { D.SetRotation(iR); return *this; }
    inline SWSH& SetAngles(const double vartheta, const double varphi) { D.SetRotation(Quaternion(vartheta, varphi)); return *this; }
    inline std::complex<double> operator()(const int ell, const int m) const {
      return sign * std::sqrt((2*ell+1)/(4*M_PI)) * D(ell, m, -spin);
    }
  };
  
  
} // namespace GWFrames

#endif // UTILITIES_HPP


==> anc/Waveforms.cpp <==
// Copyright (c) 2013, Michael Boyle
// See LICENSE file for details

#include <omp.h>

#include <unistd.h>
#include <sys/param.h>
#include <sstream>
#include <fstream>
#include <iostream>
#include <iomanip>
#include <cstdlib>
#include <cmath>
#include <algorithm>
#include <gsl/gsl_errno.h>
#include <gsl/gsl_spline.h>
#include <gsl/gsl_linalg.h>
#include <gsl/gsl_multimin.h>
#include <gsl/gsl_multifit.h>
#include "Waveforms.hpp"
#include "Quaternions.hpp"
#include "Utilities.hpp"
#include "Errors.hpp"

using GWFrames::Quaternions;
using GWFrames::Matrix;
using GWFrames::LadderOperatorFactorFunctor;
using GWFrames::abs;
using GWFrames::PrescribedRotation;
using GWFrames::FrameFromZ;
using std::string;
using std::vector;
using std::cout;
using std::cerr;
using std::flush;
using std::endl;
using std::setprecision;
using std::stringstream;
using std::istringstream;
using std::ostream;
using std::ifstream;
using std::ofstream;
using std::min;
using std::max;
using std::ios_base;
using std::complex;


const LadderOperatorFactorFunctor LadderOperatorFactor;

std::string tolower(const std::string& A) {
  string B = A;
  string::iterator it;
  for(it=B.begin(); it<B.end(); it++) {
    *it = tolower(*it);
  }
  return B;
}

std::string StringForm(const std::vector<int>& Lmodes) {
  if(Lmodes.size()==0) { return "[]"; }
  stringstream S;
  S << "[";
  for(unsigned int i=0; i<Lmodes.size()-1; ++i) {
    S << Lmodes[i] << ", ";
  }
  S << Lmodes[Lmodes.size()-1] << "]";
  return S.str();
}

/// Default constructor for an empty object
GWFrames::Waveform::Waveform() :
  history(""), t(0),frame(0), frameType(GWFrames::UnknownFrameType),
  dataType(GWFrames::UnknownDataType), rIsScaledOut(false), mIsScaledOut(false), lm(), data()
{
  {
    char path[MAXPATHLEN];
    getcwd(path, MAXPATHLEN);
    string pwd = path;
    char host[MAXHOSTNAMELEN];
    gethostname(host, MAXHOSTNAMELEN);
    string hostname = host;
    time_t rawtime;
    time ( &rawtime );
    string date = asctime ( localtime ( &rawtime ) );
    history << "### Code revision (`git rev-parse HEAD` or arXiv version) = " << CodeRevision << endl
	    << "### pwd = " << pwd << endl
	    << "### hostname = " << hostname << endl
	    << "### date = " << date // comes with a newline
	    << "### Waveform(); // empty constructor" << endl;
  }
}

/// Copy constructor
GWFrames::Waveform::Waveform(const GWFrames::Waveform& a) :
  history(a.history.str()), t(a.t), frame(a.frame), frameType(a.frameType),
  dataType(a.dataType), rIsScaledOut(a.rIsScaledOut), mIsScaledOut(a.mIsScaledOut), lm(a.lm), data(a.data)
{
  /// Simply copies all fields in the input object to the constructed
  /// object, including history
  history.seekp(0, ios_base::end);
}

/// Constructor from data file
GWFrames::Waveform::Waveform(const std::string& FileName, const std::string& DataFormat) :
  history(""), t(0), frame(0), frameType(GWFrames::UnknownFrameType),
  dataType(GWFrames::UnknownDataType), rIsScaledOut(false), mIsScaledOut(false), lm(), data()
{
  /// 
  /// \param FileName Relative path to data file
  /// \param DataFormat Either 'ReIm' or 'MagArg'
  /// 
  /// NOTE: This function assumes that the data are stored as (ell,m)
  /// modes, starting with (2,-2), incrementing m, then incrementing
  /// ell and starting again at m=-ell.  If this is not how the modes
  /// are stored, the 'lm' data of this object needs to be reset or
  /// bad things will happen when trying to find the angular-momentum
  /// vector or rotate the waveform.
  {
    char path[MAXPATHLEN];
    getcwd(path, MAXPATHLEN);
    string pwd = path;
    char host[MAXHOSTNAMELEN];
    gethostname(host, MAXHOSTNAMELEN);
    string hostname = host;
    time_t rawtime;
    time ( &rawtime );
    string date = asctime ( localtime ( &rawtime ) );
    history << "### Code revision (`git rev-parse HEAD` or arXiv version) = " << CodeRevision << endl
	    << "### pwd = " << pwd << endl
	    << "### hostname = " << hostname << endl
	    << "### date = " << date // comes with a newline
	    << "### Waveform(" << FileName << ", " << DataFormat << "); // Constructor from data file" << endl;
  }
  
  // Get the number of lines in the file
  char LengthChar[9];
  FILE* fp = popen(("wc -l " + FileName).c_str(), "r");
  if(!fp) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Cannot call wc to get size of '" << FileName << "'" << endl;
    throw(GWFrames_FailedSystemCall);
  }
  if(fgets(LengthChar, 9, fp) == NULL) {
    cerr << "\n\n";
    if(ferror(fp)) {
      cerr << __FILE__ << ":" << __LINE__ << ": Read error in popen while calling wc. LengthChar='" << LengthChar << "'" << endl;
    }
    cerr << __FILE__ << ":" << __LINE__ << ": Failed calling wc to get size of '" << FileName << "'" << endl;
    throw(GWFrames_FailedSystemCall);
  }
  pclose(fp);
  const int FileLength = atoi(LengthChar);
  
  // Open the input file stream
  ifstream ifs(FileName.c_str(), ifstream::in);
  if(!ifs.is_open()) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Couldn't open '" << FileName << "'" << endl;
    throw(GWFrames_BadFileName);
  }
  
  // Get the header and save to 'history'
  int HeaderLines = 0;
  {
    history << "#### Begin Previous History\n";
    string Temp;
    while(ifs.peek() == '#' || ifs.peek() == '%') {
      getline(ifs, Temp);
      HeaderLines++;
      history << "#" << Temp << "\n";
    }
    history << "#### End Previous History\n";
  }
  
  // Read the complex data
  vector<double> Line;
  unsigned int NTimes = FileLength - HeaderLines;
  double Test = 0.0;
  string LineString;
  const complex<double> ImaginaryI(0.0,1.0);
  getline(ifs, LineString);
  istringstream LineStream(LineString);
  while(LineStream >> Test) Line.push_back(Test);
  const unsigned int NModes = (Line.size()-1)/2;
  data.resize(NModes, NTimes);
  t.resize(NTimes);
  t[0] = Line[0];
  if(tolower(DataFormat).find("reim")!=string::npos) {
    for(unsigned int i_m=0; i_m<NModes; ++i_m) {
      data[i_m][0] = Line[1+2*i_m] + ImaginaryI*Line[2+2*i_m];
    }
    double Re, Im;
    for(unsigned int i_t=1; i_t<NTimes; ++i_t) {
      ifs >> t[i_t];
      for(unsigned int i_m=0; i_m<NModes; ++i_m) {
	ifs >> Re;
	ifs >> Im;
	data[i_m][i_t] = Re + ImaginaryI*Im;
      }
    }
  } else if(tolower(DataFormat).find("magarg")!=string::npos) {
    for(unsigned int i_m=0; i_m<NModes; ++i_m) {
      data[i_m][0] = Line[1+2*i_m]*std::exp(ImaginaryI*Line[2+2*i_m]);
    }
    double Mag, Arg;
    for(unsigned int i_t=1; i_t<NTimes; ++i_t) {
      ifs >> t[i_t];
      for(unsigned int i_m=0; i_m<NModes; ++i_m) {
	ifs >> Mag;
	ifs >> Arg;
	data[i_m][i_t] = Mag*std::exp(ImaginaryI*Arg);
      }
    }
  } else {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Unknown data format '" << DataFormat << "' not yet implemented" << endl;
    throw(GWFrames_NotYetImplemented);
  }
  
  // Close the file stream
  ifs.close();
  
  // Set the (ell,m) data
  lm = vector<vector<int> >(NModes, vector<int>(2,0));
  cerr << "Warning: Waveform constructor assumes (ell,m) modes are stored as (2,-2), (2,-1), ...\n";
  {
    unsigned int i_m = 0;
    for(int ell=2; ell<10000; ++ell) { // Note ridiculous upper bound on ell to insure against infinite loops
      for(int m=-ell; m<=ell; ++m) {
	if(i_m>=NModes) { break; }
	lm[i_m][0] = ell;
	lm[i_m][1] = m;
	++i_m;
      }
    }
  }
}

/// Assignment operator
GWFrames::Waveform& GWFrames::Waveform::operator=(const GWFrames::Waveform& a) {
  history.str(a.history.str());
  history.clear();
  history.seekp(0, ios_base::end);
  t = a.t;
  frame = a.frame;
  frameType = a.frameType;
  dataType = a.dataType;
  rIsScaledOut = a.rIsScaledOut;
  mIsScaledOut = a.mIsScaledOut;
  lm = a.lm;
  data = a.data;
  return *this;
}

/// Efficiently swap data between two Waveform objects.
void GWFrames::Waveform::swap(GWFrames::Waveform& b) {
  /// This function uses the std::vector method 'swap' which simply
  /// swaps pointers to data, for efficiency.
  
  // This call should not be recorded explicitly in the history,
  // because the histories are swapped
  { const string historyb=b.history.str(); b.history.str(history.str()); history.str(historyb); }
  history.seekp(0, ios_base::end);
  b.history.seekp(0, ios_base::end);
  t.swap(b.t);
  frame.swap(b.frame);
  { const GWFrames::WaveformFrameType bType=b.frameType; b.frameType=frameType; frameType=bType; }
  { const GWFrames::WaveformDataType bType=b.dataType; b.dataType=dataType; dataType=bType; }
  { const bool brIsScaledOut=b.rIsScaledOut; b.rIsScaledOut=rIsScaledOut; rIsScaledOut=brIsScaledOut; }
  { const bool bmIsScaledOut=b.mIsScaledOut; b.mIsScaledOut=mIsScaledOut; mIsScaledOut=bmIsScaledOut; }
  lm.swap(b.lm);
  data.swap(b.data);
  return;
}


/// Explicit constructor from data
GWFrames::Waveform::Waveform(const std::vector<double>& T, const std::vector<std::vector<int> >& LM,
			     const std::vector<std::vector<std::complex<double> > >& Data)
  : history(""), t(T), frame(), frameType(GWFrames::UnknownFrameType),
    dataType(GWFrames::UnknownDataType), rIsScaledOut(false), mIsScaledOut(false), lm(LM), data(Data)
{
  /// Arguments are T, LM, Data, which consist of the explicit data.
  
  // Check that dimensions match (though this is not an exhaustive check)
  if( Data.size()!=0 && ( (t.size() != Data[0].size()) || (Data.size() != lm.size()) ) ) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": t.size()=" << t.size()
	 << "\nlm.shape=(" << lm.size() << "," << (lm.size()>0 ? lm[0].size() : 0) << ")"
	 << "\nData.shape=(" << Data.size() << "," << (Data.size()>0 ? Data[0].size() : 0) << ")" << endl;
    throw(GWFrames_MatrixSizeMismatch);
  }
}


/// Return time derivative of data
std::vector<std::complex<double> > GWFrames::Waveform::DataDot(const unsigned int Mode) const {
  const std::complex<double>* D = this->operator()(Mode);
  return ComplexDerivative(vector<std::complex<double> >(D,D+NTimes()), T());
}

/// Return the norm (sum of squares of modes) of the waveform
std::vector<double> GWFrames::Waveform::Norm(const bool TakeSquareRoot) const {
  /// 
  /// \param TakeSquareRoot If true, the square root is taken at each instant before returning
  /// 
  /// This returns the norm of the waveform, defined as the sum of the
  /// complex norms of the modes.  Note that we are calling this norm
  /// in analogy with the c++ std::complex norm, which is the square
  /// of the absolute value.  However, there is also an option to take
  /// the square root of the data at each time step, which would be
  /// the usual L2 norm of the waveform.
  /// 
  /// \sa MaxNormIndex
  /// \sa MaxNormTime
  /// 
  vector<double> norm(NTimes(), 0.0);
  for(unsigned int i_t=0; i_t<NTimes(); ++i_t) {
    for(unsigned int i_m=0; i_m<NModes(); ++i_m) {
      norm[i_t] += std::norm(Data(i_m, i_t));
    }
    if(TakeSquareRoot) {
      norm[i_t] = std::sqrt(norm[i_t]);
    }
  }
  return norm;
}

/// Return the data index corresponding to the time of the largest norm
unsigned int GWFrames::Waveform::MaxNormIndex(const unsigned int SkipFraction) const {
  /// 
  /// \param SkipFraction Integer fraction of data to skip before looking
  /// 
  /// The default value of `SkipFraction` is 4, meaning that we start
  /// looking for the maximum after 1/4th of the data, so as to cut
  /// out junk radiation.  Note that this is integer division, so an
  /// argument of `NTimes()+1` will look through all of the data.
  /// 
  /// \sa Norm()
  /// \sa MaxNormTime()
  /// 
  const unsigned int StartIndex = NTimes()/SkipFraction;
  const vector<double> norm = Norm(false); // don't bother taking the square root
  unsigned int index = StartIndex;
  double max = norm[index];
  for(unsigned int i_t=StartIndex+1; i_t<NTimes(); ++i_t) {
    if(norm[i_t]>max) {
      index = i_t;
      max = norm[index];
    }
  }
  return index;
}

/// Return vector of real parts of a given mode as function of time.
std::vector<double> GWFrames::Waveform::Re(const unsigned int Mode) const {
  const unsigned int ntimes = NTimes();
  std::vector<double> re(ntimes);
  for(unsigned int i=0; i<ntimes; ++i) {
    re[i] = Re(Mode,i);
  }
  return re;
}

/// Return vector of imaginary parts of a given mode as function of time.
std::vector<double> GWFrames::Waveform::Im(const unsigned int Mode) const {
  const unsigned int ntimes = NTimes();
  std::vector<double> im(ntimes);
  for(unsigned int i=0; i<ntimes; ++i) {
    im[i] = Im(Mode,i);
  }
  return im;
}

/// Return vector of absolute value of a given mode as function of time.
std::vector<double> GWFrames::Waveform::Abs(const unsigned int Mode) const {
  const unsigned int ntimes = NTimes();
  std::vector<double> abs(ntimes);
  for(unsigned int i=0; i<ntimes; ++i) {
    abs[i] = Abs(Mode,i);
  }
  return abs;
}

/// Return vector of arg of a given mode as function of time.
std::vector<double> GWFrames::Waveform::Arg(const unsigned int Mode) const {
  /// Note that this quantity is not "unwrapped".  That is, the arg is
  /// between -pi and +pi.  To get a smooth, continuous phase in
  /// python, use numpy.unwrap.
  const unsigned int ntimes = NTimes();
  std::vector<double> arg(ntimes);
  for(unsigned int i=0; i<ntimes; ++i) {
    arg[i] = Arg(Mode,i);
  }
  return arg;
}

/// Return vector of complex data of a given mode as function of time.
std::vector<std::complex<double> > GWFrames::Waveform::Data(const unsigned int Mode) const {
  const unsigned int ntimes = NTimes();
  std::vector<std::complex<double> > dat(ntimes);
  for(unsigned int i=0; i<ntimes; ++i) {
    dat[i] = data[Mode][i];
  }
  return dat;
}


/// Return vector of vector of real parts of all modes as function of time.
std::vector<std::vector<double> > GWFrames::Waveform::Re() const {
  const unsigned int nmodes = NModes();
  const unsigned int ntimes = NTimes();
  std::vector<std::vector<double> > re(nmodes, std::vector<double>(ntimes));
  for(unsigned int i_m=0; i_m<nmodes; ++i_m) {
    for(unsigned int i_t=0; i_t<ntimes; ++i_t) {
      re[i_m][i_t] = Re(i_m,i_t);
    }
  }
  return re;
}

/// Return vector of vector of imaginary parts of all modes as function of time.
std::vector<std::vector<double> > GWFrames::Waveform::Im() const {
  const unsigned int nmodes = NModes();
  const unsigned int ntimes = NTimes();
  std::vector<std::vector<double> > im(nmodes, std::vector<double>(ntimes));
  for(unsigned int i_m=0; i_m<nmodes; ++i_m) {
    for(unsigned int i_t=0; i_t<ntimes; ++i_t) {
      im[i_m][i_t] = Im(i_m,i_t);
    }
  }
  return im;
}

/// Return vector of vector of absolute value of all modes as function of time.
std::vector<std::vector<double> > GWFrames::Waveform::Abs() const {
  const unsigned int nmodes = NModes();
  const unsigned int ntimes = NTimes();
  std::vector<std::vector<double> > abs(nmodes, std::vector<double>(ntimes));
  for(unsigned int i_m=0; i_m<nmodes; ++i_m) {
    for(unsigned int i_t=0; i_t<ntimes; ++i_t) {
      abs[i_m][i_t] = Abs(i_m,i_t);
    }
  }
  return abs;
}

/// Return vector of vector of arg of all modes as function of time.
std::vector<std::vector<double> > GWFrames::Waveform::Arg() const {
  const unsigned int nmodes = NModes();
  const unsigned int ntimes = NTimes();
  std::vector<std::vector<double> > arg(nmodes, std::vector<double>(ntimes));
  for(unsigned int i_m=0; i_m<nmodes; ++i_m) {
    for(unsigned int i_t=0; i_t<ntimes; ++i_t) {
      arg[i_m][i_t] = Arg(i_m,i_t);
    }
  }
  return arg;
}

/// Return vector of vector of arg of all modes as function of time.
std::vector<std::vector<double> > GWFrames::Waveform::ArgUnwrapped() const {
  const unsigned int nmodes = NModes();
  const unsigned int ntimes = NTimes();
  std::vector<std::vector<double> > uarg(nmodes, std::vector<double>(ntimes));
  for(unsigned int i_m=0; i_m<nmodes; ++i_m) {
    uarg[i_m] = ArgUnwrapped(i_m);
  }
  return uarg;
}

/// Return vector of vector of complex data of all modes as function of time.
std::vector<std::vector<std::complex<double> > > GWFrames::Waveform::Data() const {
  const unsigned int nmodes = NModes();
  const unsigned int ntimes = NTimes();
  std::vector<std::vector<std::complex<double> > > dat(nmodes, std::vector<std::complex<double> >(ntimes));
  for(unsigned int i_m=0; i_m<nmodes; ++i_m) {
    for(unsigned int i_t=0; i_t<ntimes; ++i_t) {
      dat[i_m][i_t] = data[i_m][i_t];
    }
  }
  return dat;
}


/// Find index of mode with given (l,m) data.
unsigned int GWFrames::Waveform::FindModeIndex(const int l, const int m) const {
  //ORIENTATION!!! following loop
  for(unsigned int i=0; i<NModes(); ++i) {
    if(lm[i][0]==l && lm[i][1]==m) { return i; }
  }
  cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Can't find (ell,m)=(" << l << ", " << m << ")" << endl;
  throw(GWFrames_WaveformMissingLMIndex);
}

/// Rotate the physical content of the Waveform by a constant rotor.
GWFrames::Waveform& GWFrames::Waveform::RotatePhysicalSystem(const GWFrames::Quaternion& R_phys) {
  history << "### this->RotatePhysicalSystem(" << R_phys << ");" << endl;
  
  this->TransformModesToRotatedFrame(vector<Quaternion>(1,R_phys.conjugate()));
  
  // Record the change of frame
  if(frame.size()==0) { // set frame data equal to input data
    frame = vector<Quaternion>(1,R_phys.conjugate());
  } else if(frame.size()==1) { // multiply frame constant by input rotation
    frame[0] = frame[0] * R_phys.conjugate();
  } else { // multiply frame data by input rotation
    frame = frame * R_phys.conjugate();
  }
  
  return *this;
}

/// Rotate the physical content of the Waveform.
GWFrames::Waveform& GWFrames::Waveform::RotatePhysicalSystem(std::vector<GWFrames::Quaternion> R_phys) {
  /// 
  /// \param R_phys Vector of Quaternions by which to rotate
  /// 
  /// This rotates the physical system, leaving the coordinates in
  /// place.
  /// 
  /// The Waveform's `frame` data records the rotors needed to rotate
  /// the standard (x,y,z) basis into the (X,Y,Z) basis with respect
  /// to which the Waveform modes are decomposed.  If this is not the
  /// first rotation of the frame, we need to be careful about how we
  /// record the total rotation.  Here, we are rotating the physical
  /// system, while leaving fixed the basis with respect to which the
  /// modes are decomposed.  Therefore, the new frame must be the
  /// original `frame` data times \f$\bar{R}_{phys}\f$.
  /// 
  /// Note that this function does not change the `frameType`; this is
  /// left to the calling function.
  /// 
  
  history << "### this->RotatePhysicalSystem(R_phys); // R_phys=["
	  << std::setprecision(16) << R_phys[0];
  if(R_phys.size()>1) {
    history << ", " << R_phys[1] << ", ...";
  }
  history << "]" << endl;
  
  // We won't use R_phys from now on, so transform to R_physbar
  R_phys = GWFrames::conjugate(R_phys);
  vector<Quaternion>& R_physbar = R_phys;
  
  this->TransformModesToRotatedFrame(R_physbar);
  
  // Record the change of frame
  if(frame.size()==0) { // set frame data equal to input data
    frame = R_physbar;
  } else if(frame.size()==1) { // multiply frame constant by input rotation
    frame = frame[0] * R_physbar;
  } else { // multiply frame data by input rotation
    frame = frame * R_physbar;
  }
  
  return *this;
}

/// Rotate the basis in which this Waveform is measured by a constant rotor.
GWFrames::Waveform& GWFrames::Waveform::RotateDecompositionBasis(const GWFrames::Quaternion& R_frame) {
  history << "### this->RotateDecompositionBasis(" << R_frame << ");" << endl;
  
  this->TransformModesToRotatedFrame(vector<Quaternion>(1,R_frame));
  
  // Record the change of frame
  if(frame.size()==0) { // set frame data equal to input data
    frame = vector<Quaternion>(1,R_frame);
  } else if(frame.size()==1) { // multiply frame constant by input rotation
    frame[0] = frame[0] * R_frame;
  } else { // multiply frame data by input rotation
    frame = frame * R_frame;
  }
  
  return *this;
}

/// Rotate the basis in which this Waveform is measured.
GWFrames::Waveform& GWFrames::Waveform::RotateDecompositionBasis(const std::vector<GWFrames::Quaternion>& R_frame) {
  /// 
  /// \param R_frame Vector of Quaternions by which to rotate
  /// 
  /// This rotates the coordinate basis, leaving the physical system
  /// in place.
  /// 
  /// The Waveform's `frame` data records the rotors needed to rotate
  /// the standard (x,y,z) basis into the (X,Y,Z) basis with respect
  /// to which the Waveform modes are decomposed.  If this is not the
  /// first rotation of the frame, we need to be careful about how we
  /// record the total rotation.  Here, we are just composing
  /// rotations, so we need to store R_frame times the original frame
  /// data.
  /// 
  /// Note that this function does not change the `frameType`; this is
  /// left to the calling function.
  /// 
  
  history << "### this->RotateDecompositionBasis(R_frame); // R_frame=["
	  << std::setprecision(16) << R_frame[0];
  if(R_frame.size()>1) {
    history << ", " << R_frame[1] << ", ...";
  }
  history << "]" << endl;
  
  this->TransformModesToRotatedFrame(R_frame);
  
  // Record the change of frame
  if(frame.size()==0) { // set frame data equal to input data
    frame = R_frame;
  } else if(frame.size()==1) { // multiply frame constant by input rotation
    frame = frame[0] * R_frame;
  } else { // multiply frame data by input rotation
    frame = frame * R_frame;
  }
  
  return *this;
}

/// Rotate the basis in which this Waveform's uncertainties are measured.
GWFrames::Waveform& GWFrames::Waveform::RotateDecompositionBasisOfUncertainties(const std::vector<GWFrames::Quaternion>& R_frame) {
  /// 
  /// \param R_frame Vector of Quaternions by which to rotate
  /// 
  /// This rotates the coordinate basis, leaving the physical system
  /// in place.
  /// 
  /// The Waveform's `frame` data records the rotors needed to rotate
  /// the standard (x,y,z) basis into the (X,Y,Z) basis with respect
  /// to which the Waveform modes are decomposed.  If this is not the
  /// first rotation of the frame, we need to be careful about how we
  /// record the total rotation.  Here, we are just composing
  /// rotations, so we need to store R_frame times the original frame
  /// data.
  /// 
  /// Note that this function does not change the `frameType`; this is
  /// left to the calling function.
  /// 
  
  history << "### this->RotateDecompositionBasisOfUncertainties(R_frame); // R_frame=["
	  << std::setprecision(16) << R_frame[0];
  if(R_frame.size()>1) {
    history << ", " << R_frame[1] << ", ...";
  }
  history << "]" << endl;
  
  this->TransformUncertaintiesToRotatedFrame(R_frame);
  
  // Record the change of frame
  if(frame.size()==0) { // set frame data equal to input data
    frame = R_frame;
  } else if(frame.size()==1) { // multiply frame constant by input rotation
    frame = frame[0] * R_frame;
  } else { // multiply frame data by input rotation
    frame = frame * R_frame;
  }
  
  return *this;
}

/// Rotate modes of the Waveform object.
GWFrames::Waveform& GWFrames::Waveform::TransformModesToRotatedFrame(const std::vector<Quaternion>& R_frame) {
  /// Given a Waveform object, alter the modes stored in this Waveform
  /// so that it measures the same physical field with respect to a
  /// basis rotated with respect to the first by \f$R_{frame}\f$.
  /// This is equivalent to rotating the physical system by
  /// \f$\bar{R}_{frame}\f$, while leaving the basis fixed.
  /// 
  /// Note that this private function does not rotate the `frame`
  /// data, which should instead be done by the public functions
  /// RotatePhysicalSystem and RotateDecompositionBasis.  Also, this
  /// does not adjust the `frameType`, which is left to the calling
  /// functions.
  /// 
  
  if(R_frame.size()!=NTimes() && R_frame.size()!=1) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": R_frame.size()=" << R_frame.size() << "; NTimes()=" << NTimes() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  
  // Loop through each mode and do the rotation
  {
    unsigned int mode=1;
    for(int l=2; l<int(NModes()); ++l) {
      if(NModes()<mode) { break; }
      
      // Use a vector of mode indices, in case the modes are out of
      // order.  This still assumes that we have each l from l=2 up to
      // some l_max, but it's better than assuming that, plus assuming
      // that everything is in order.
      vector<unsigned int> ModeIndices(2*l+1);
      for(int m=-l, i=0; m<=l; ++m, ++i) {
	try {
	  ModeIndices[i] = FindModeIndex(l, m);
	} catch(int thrown) {
	  cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Incomplete mode information in Waveform; cannot rotate." << endl;
	  throw(thrown);
	}
      }
      
      # pragma omp parallel
      {
	
	// Construct the D matrix and data storage
	WignerDMatrix D(R_frame[0]);
	vector<vector<complex<double> > > Ds(2*l+1, vector<complex<double> >(2*l+1));
	vector<complex<double> > Data(2*l+1);
	
	if(R_frame.size()==1) {
	  // Get the Wigner D matrix data just once
	  for(int m=-l; m<=l; ++m) {
	    for(int mp=-l; mp<=l; ++mp) {
	      Ds[mp+l][m+l] = D(l,mp,m);
	    }
	  }
	  // Loop through each time step
	  #pragma omp for
	  for(unsigned int t=0; t<NTimes(); ++t) {
	    // Store the data for all m' modes at this time step
	    for(int mp=-l, i=0; mp<=l; ++mp, ++i) {
	      Data[mp+l] = this->operator()(ModeIndices[i], t);
	    }
	    // Compute the data at this time step for each m
	    for(int m=-l, i=0; m<=l; ++m, ++i) {
	      data[ModeIndices[i]][t] = 0.0;
	      for(int mp=-l; mp<=l; ++mp) { // Sum over m'
		data[ModeIndices[i]][t] += Ds[mp+l][m+l]*Data[mp+l];
	      }
	    }
	  }
	} else {
	  // Loop through each time step
	  #pragma omp for
	  for(unsigned int t=0; t<NTimes(); ++t) {
	    // Get the Wigner D matrix data at this time step
	    D.SetRotation(R_frame[t]);
	    for(int m=-l; m<=l; ++m) {
	      for(int mp=-l; mp<=l; ++mp) {
		Ds[mp+l][m+l] = D(l,mp,m);
	      }
	    }
	    // Store the data for all m' modes at this time step
	    for(int mp=-l, i=0; mp<=l; ++mp, ++i) {
	      Data[mp+l] = this->operator()(ModeIndices[i], t);
	    }
	    // Compute the data at this time step for each m
	    for(int m=-l, i=0; m<=l; ++m, ++i) {
	      data[ModeIndices[i]][t] = 0.0;
	      for(int mp=-l; mp<=l; ++mp) { // Sum over m'
		data[ModeIndices[i]][t] += Ds[mp+l][m+l]*Data[mp+l];
	      }
	    }
	  }
	}
	
      } // end #pragma omp parallel
      
      mode += 2*l+1;
    }
  }
  
  return *this;
}

inline double SQR(const double a) { return a*a; }

/// Rotate modes of the uncertainty of a Waveform object.
GWFrames::Waveform& GWFrames::Waveform::TransformUncertaintiesToRotatedFrame(const std::vector<Quaternion>& R_frame) {
  /// 
  /// Assuming the data stored in the Waveform represent uncertainties
  /// (square-root of sigma), rotate those uncertainties, using the
  /// standard method of combining by quadrature.
  /// 
  /// \sa TransformModesToRotatedFrame
  /// 
  
  if(R_frame.size()!=NTimes() && R_frame.size()!=1) {
    cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": R_frame.size()=" << R_frame.size() << "; NTimes()=" << NTimes() << endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  
  // Loop through each mode and do the rotation
  {
    unsigned int mode=1;
    for(int l=2; l<int(NModes()); ++l) {
      if(NModes()<mode) { break; }
      
      // Use a vector of mode indices, in case the modes are out of
      // order.  This still assumes that we have each l from l=2 up to
      // some l_max, but it's better than assuming that, plus assuming
      // that everything is in order.
      vector<unsigned int> ModeIndices(2*l+1);
      for(int m=-l, i=0; m<=l; ++m, ++i) {
	try {
	  ModeIndices[i] = FindModeIndex(l, m);
	} catch(int thrown) {
	  cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Incomplete mode information in Waveform; cannot rotate." << endl;
	  throw(thrown);
	}
      }
      
      # pragma omp parallel
      {
	
	// Construct the D matrix and data storage
	WignerDMatrix D(R_frame[0]);
	vector<vector<complex<double> > > Ds(2*l+1, vector<complex<double> >(2*l+1));
	vector<complex<double> > Data(2*l+1);
	
	if(R_frame.size()==1) {
	  // Get the Wigner D matrix data just once
	  for(int m=-l; m<=l; ++m) {
	    for(int mp=-l; mp<=l; ++mp) {
	      Ds[mp+l][m+l] = D(l,mp,m);
	    }
	  }
	  // Loop through each time step
	  #pragma omp for
	  for(unsigned int t=0; t<NTimes(); ++t) {
	    // Store the data for all m' modes at this time step
	    for(int mp=-l, i=0; mp<=l; ++mp, ++i) {
	      Data[mp+l] = this->operator()(ModeIndices[i], t);
	    }
	    // Compute the data at this time step for each m
	    for(int m=-l, i=0; m<=l; ++m, ++i) {
	      data[ModeIndices[i]][t] = 0.0;
	      for(int mp=-l; mp<=l; ++mp) { // Sum over m'
		const double dataReSqr = SQR(std::real(Data[mp+l]));
		const double dataImSqr = SQR(std::imag(Data[mp+l]));
		const double DReSqr = SQR(std::real(Ds[mp+l][m+l]));
		const double DImSqr = SQR(std::imag(Ds[mp+l][m+l]));
		data[ModeIndices[i]][t] += complex<double>(dataReSqr*DReSqr+dataImSqr*DImSqr,
							   dataImSqr*DReSqr+dataReSqr*DImSqr);
	      }
	      data[ModeIndices[i]][t] = complex<double>(std::sqrt(std::real(data[ModeIndices[i]][t])),
							std::sqrt(std::imag(data[ModeIndices[i]][t])));
	    }
	  }
	} else {
	  // Loop through each time step
	  #pragma omp for
	  for(unsigned int t=0; t<NTimes(); ++t) {
	    // Get the Wigner D matrix data at this time step
	    D.SetRotation(R_frame[t]);
	    for(int m=-l; m<=l; ++m) {
	      for(int mp=-l; mp<=l; ++mp) {
		Ds[mp+l][m+l] = D(l,mp,m);
	      }
	    }
	    // Store the data for all m' modes at this time step
	    for(int mp=-l, i=0; mp<=l; ++mp, ++i) {
	      Data[mp+l] = this->operator()(ModeIndices[i], t);
	    }
	    // Compute the data at this time step for each m
	    for(int m=-l, i=0; m<=l; ++m, ++i) {
	      data[ModeIndices[i]][t] = 0.0;
	      for(int mp=-l; mp<=l; ++mp) { // Sum over m'
		const double dataReSqr = SQR(std::real(Data[mp+l]));
		const double dataImSqr = SQR(std::imag(Data[mp+l]));
		const double DReSqr = SQR(std::real(Ds[mp+l][m+l]));
		const double DImSqr = SQR(std::imag(Ds[mp+l][m+l]));
		data[ModeIndices[i]][t] += complex<double>(dataReSqr*DReSqr+dataImSqr*DImSqr,
							   dataImSqr*DReSqr+dataReSqr*DImSqr);
	      }
	      data[ModeIndices[i]][t] = complex<double>(std::sqrt(std::real(data[ModeIndices[i]][t])),
							std::sqrt(std::imag(data[ModeIndices[i]][t])));
	    }
	  }
	}
	
      } // end #pragma omp parallel
      
      mode += 2*l+1;
    }
  }
  
  return *this;
}


/// Calculate the \f$<L \partial_t>\f$ quantity defined in the paper.
vector<vector<double> > GWFrames::Waveform::LdtVector(vector<int> Lmodes) const {
  /// 
  /// \param Lmodes L modes to evaluate
  /// 
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.
  /// 
  /// \f$<L \partial_t>^a = \sum_{\ell,m,m'} \Im [ \bar{f}^{\ell,m'} < \ell,m' | L_a | \ell,m > \dot{f}^{\ell,m} ]\f$
  
  // L+ = Lx + i Ly      Lx =    (L+ + L-) / 2     Im(Lx) =  ( Im(L+) + Im(L-) ) / 2
  // L- = Lx - i Ly      Ly = -i (L+ - L-) / 2     Im(Ly) = -( Re(L+) - Re(L-) ) / 2
  // Lz = Lz             Lz = Lz                   Im(Lz) = Im(Lz)
  
  LadderOperatorFactorFunctor LadderOperatorFactor;
  if(Lmodes.size()==0) {
    Lmodes.push_back(lm[0][0]);
    for(unsigned int i_m=0; i_m<NModes(); ++i_m) {
      if(std::find(Lmodes.begin(), Lmodes.end(), lm[i_m][0]) == Lmodes.end() ) {
	Lmodes.push_back(lm[i_m][0]);
      }
    }
  }
  vector<vector<double> > l(NTimes(), vector<double>(3, 0.0));
  for(unsigned int iL=0; iL<Lmodes.size(); ++iL) {
    const int L = Lmodes[iL];
    for(int M=-L; M<=L; ++M) {
      const int iMode = FindModeIndex(L,M);
      const vector<complex<double> > dDdt = DataDot(iMode);
      if(M+1<=L) { // L+
	const int iModep1 = FindModeIndex(L,M+1);
	const double c_ell_posm = LadderOperatorFactor(L, M);
	for(unsigned int iTime=0; iTime<NTimes(); ++iTime) {
	  const complex<double> Lplus  = c_ell_posm * conj(data[iModep1][iTime]) * dDdt[iTime];
	  l[iTime][0] += 0.5 * imag(Lplus);
	  l[iTime][1] -= 0.5 * real(Lplus);
	}
      }
      { // Lz; always evaluate this one
	for(unsigned int iTime=0; iTime<NTimes(); ++iTime) {
	  const complex<double> Lz = (conj(data[iMode][iTime]) * dDdt[iTime]) * double(M);
	  l[iTime][2] += imag(Lz);
	}
      }
      if(M-1>=-L) { // L-
	const int iModem1 = FindModeIndex(L,M-1);
	const double c_ell_negm = LadderOperatorFactor(L, -M);
	for(unsigned int iTime=0; iTime<NTimes(); ++iTime) {
	  const complex<double> Lminus  = c_ell_negm * conj(data[iModem1][iTime]) * dDdt[iTime];
	  l[iTime][0] += 0.5 * imag(Lminus);
	  l[iTime][1] += 0.5 * real(Lminus);
	}
      }
    }
  }
  return l;
}

/// Calculate the \f$<LL>\f$ quantity defined in the paper.
vector<Matrix> GWFrames::Waveform::LLMatrix(vector<int> Lmodes) const {
  /// 
  /// \param Lmodes L modes to evaluate
  /// 
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.
  /// 
  /// \f$<LL>^{ab} = \sum_{\ell,m,m'} [\bar{f}^{\ell,m'} < \ell,m' | L_a L_b | \ell,m > f^{\ell,m} ]\f$
  
  // Big, bad, ugly, obvious way to do the calculation
  
  // L+ = Lx + i Ly      Lx =    (L+ + L-) / 2     Im(Lx) =  ( Im(L+) + Im(L-) ) / 2
  // L- = Lx - i Ly      Ly = -i (L+ - L-) / 2     Im(Ly) = -( Re(L+) - Re(L-) ) / 2
  // Lz = Lz             Lz = Lz                   Im(Lz) = Im(Lz)
  // LxLx =   (L+ + L-)(L+ + L-) / 4
  // LxLy = -i(L+ + L-)(L+ - L-) / 4
  // LxLz =   (L+ + L-)(  Lz   ) / 2
  // LyLx = -i(L+ - L-)(L+ + L-) / 4
  // LyLy =  -(L+ - L-)(L+ - L-) / 4
  // LyLz = -i(L+ - L-)(  Lz   ) / 2
  // LzLx =   (  Lz   )(L+ + L-) / 2
  // LzLy = -i(  Lz   )(L+ - L-) / 2
  // LzLz =   (  Lz   )(  Lz   )
  vector<Matrix> ll(NTimes(), Matrix(3,3));
  const complex<double> I(0.0,1.0);
  if(Lmodes.size()==0) {
    Lmodes.push_back(lm[0][0]);
    for(unsigned int i_m=0; i_m<NModes(); ++i_m) {
      if(std::find(Lmodes.begin(), Lmodes.end(), lm[i_m][0]) == Lmodes.end() ) {
	Lmodes.push_back(lm[i_m][0]);
      }
    }
  }
  for(unsigned int iL=0; iL<Lmodes.size(); ++iL) {
    const int L = Lmodes[iL];
    for(int M=-L; M<=L; ++M) {
      const int iMm2 = (M-2>=-L ? FindModeIndex(L,M-2) : 0);
      const int iMm1 = (M-1>=-L ? FindModeIndex(L,M-1) : 0);
      const int iM   = FindModeIndex(L,M);
      const int iMp1 = (M+1<=L ? FindModeIndex(L,M+1) : 0);
      const int iMp2 = (M+2<=L ? FindModeIndex(L,M+2) : 0);
      for(unsigned int iTime=0; iTime<NTimes(); ++iTime) {
	const complex<double> LpLp = (M+2<=L  ? conj(data[iMp2][iTime]) * LadderOperatorFactor(L, M+1)    * LadderOperatorFactor(L, M) * data[iM][iTime] : 0.0);
	const complex<double> LpLm = (M-1>=-L ? conj(data[iM][iTime])   * LadderOperatorFactor(L, M-1)    * LadderOperatorFactor(L, -M) * data[iM][iTime] : 0.0);
	const complex<double> LmLp = (M+1<=L  ? conj(data[iM][iTime])   * LadderOperatorFactor(L, -(M+1)) * LadderOperatorFactor(L, M) * data[iM][iTime] : 0.0);
	const complex<double> LmLm = (M-2>=-L ? conj(data[iMm2][iTime]) * LadderOperatorFactor(L, -(M-1)) * LadderOperatorFactor(L, -M) * data[iM][iTime] : 0.0);
	const complex<double> LpLz = (M+1<=L  ? conj(data[iMp1][iTime]) * LadderOperatorFactor(L, M) * double(M)      * data[iM][iTime] : 0.0);
	const complex<double> LzLp = (M+1<=L  ? conj(data[iMp1][iTime]) * double(M+1) * LadderOperatorFactor(L, M)  * data[iM][iTime] : 0.0);
	const complex<double> LmLz = (M-1>=-L ? conj(data[iMm1][iTime]) * LadderOperatorFactor(L, -M) * double(M)     * data[iM][iTime] : 0.0);
	const complex<double> LzLm = (M-1>=-L ? conj(data[iMm1][iTime]) * double(M-1) * LadderOperatorFactor(L, -M) * data[iM][iTime] : 0.0);
	const complex<double> LzLz = conj(data[iM][iTime]) * double(M) * double(M) * data[iM][iTime];
	//
	const complex<double> LxLx = 0.25 * (LpLp + LmLm + LmLp + LpLm);
	const complex<double> LxLy = -0.25 * I * (LpLp - LmLm + LmLp - LpLm);
	const complex<double> LxLz = 0.5 * (LpLz + LmLz);
	const complex<double> LyLx = -0.25 * I * (LpLp - LmLp + LpLm - LmLm);
	const complex<double> LyLy = -0.25 * (LpLp - LmLp - LpLm + LmLm);
	const complex<double> LyLz = -0.5 * I * (LpLz - LmLz);
	const complex<double> LzLx = 0.5 * (LzLp + LzLm);
	const complex<double> LzLy = -0.5 * I * (LzLp - LzLm);
	//const complex<double> LzLz = (LzLz);
	ll[iTime](0,0) += real( LxLx );
	ll[iTime](0,1) += real( LxLy + LyLx )/2.0;
	ll[iTime](0,2) += real( LxLz + LzLx )/2.0;
	ll[iTime](1,0) += real( LyLx + LxLy )/2.0;
	ll[iTime](1,1) += real( LyLy );
	ll[iTime](1,2) += real( LyLz + LzLy )/2.0;
	ll[iTime](2,0) += real( LzLx + LxLz )/2.0;
	ll[iTime](2,1) += real( LzLy + LyLz )/2.0;
	ll[iTime](2,2) += real( LzLz );
      }
    }
  }
  return ll;
}


double SchmidtEtAl_f(const gsl_vector *v, void *params) {
  double *h = (double *)params;
  const double hRe2Neg2 = h[0]; const double hIm2Neg2 = h[1];
  const double hRe2Neg1 = h[2]; const double hIm2Neg1 = h[3];
  const double hRe20 = h[4];    const double hIm20 = h[5];
  const double hRe21 = h[6];    const double hIm21 = h[7];
  const double hRe22 = h[8];    const double hIm22 = h[9];
  const double x0 = gsl_vector_get(v, 0); const double x1 = gsl_vector_get(v, 1);
  const double cbetao2 = cos(x1/2.0);
  const double sbetao2 = sin(x1/2.0);
  const double c1alpha = cos(x0);
  const double s1alpha = sin(x0);
  const double c2alpha = c1alpha*c1alpha-s1alpha*s1alpha;
  const double s2alpha = 2*s1alpha*c1alpha;
  const double c3alpha = (4*c1alpha*c1alpha-3)*c1alpha;
  const double s3alpha = s1alpha*(3-4*s1alpha*s1alpha);
  const double c4alpha = c2alpha*c2alpha-s2alpha*s2alpha;
  const double s4alpha = 2*s2alpha*c2alpha;
  return -1.*pow(cbetao2,8)*(pow(hIm22,2) + pow(hRe22,2) + pow(hRe2Neg2,2)) - 4.*pow(cbetao2,7)*(hIm22*hRe21 - 1.*hIm21*hRe22 + hIm2Neg2*hRe2Neg1 - 1.*hIm2Neg1*hRe2Neg2)*s1alpha*sbetao2 - 2.*pow(cbetao2,6)*(2.*(pow(hIm21,2) + pow(hRe21,2) + pow(hRe2Neg1,2)) + 2.4494897427831781*(c2alpha*(hIm20*(hIm22 + hIm2Neg2) + hRe20*(hRe22 + hRe2Neg2)) + ((hIm22 - 1.*hIm2Neg2)*hRe20 + hIm20*(-1.*hRe22 + hRe2Neg2))*s2alpha))*pow(sbetao2,2) - 4.*pow(cbetao2,5)*(c3alpha*(hIm22*hIm2Neg1 - 1.*hIm21*hIm2Neg2 + hRe22*hRe2Neg1 - 1.*hRe21*hRe2Neg2) + 2.4494897427831781*((hIm21 + hIm2Neg1)*hRe20 - 1.*hIm20*(hRe21 + hRe2Neg1))*s1alpha + (hIm2Neg2*hRe21 - 1.*hIm2Neg1*hRe22 + hIm22*hRe2Neg1 - 1.*hIm21*hRe2Neg2)*s3alpha)*pow(sbetao2,3) - 4.*pow(cbetao2,4)*(3.*(pow(hIm20,2) + pow(hRe20,2)) + 4.*c2alpha*(hIm21*hIm2Neg1 + hRe21*hRe2Neg1) + c4alpha*(hIm22*hIm2Neg2 + hRe22*hRe2Neg2) + 4.*(-1.*hIm2Neg1*hRe21 + hIm21*hRe2Neg1)*s2alpha + (-1.*hIm2Neg2*hRe22 + hIm22*hRe2Neg2)*s4alpha)*pow(sbetao2,4) - 4.*pow(cbetao2,3)*(c3alpha*(-1.*hIm22*hIm2Neg1 + hIm21*hIm2Neg2 - 1.*hRe22*hRe2Neg1 + hRe21*hRe2Neg2) + 2.4494897427831781*(-1.*(hIm21 + hIm2Neg1)*hRe20 + hIm20*(hRe21 + hRe2Neg1))*s1alpha + (-1.*hIm2Neg2*hRe21 + hIm2Neg1*hRe22 - 1.*hIm22*hRe2Neg1 + hIm21*hRe2Neg2)*s3alpha)*pow(sbetao2,5) - 2.*pow(cbetao2,2)*(2.*(pow(hIm21,2) + pow(hRe21,2) + pow(hRe2Neg1,2)) + 2.4494897427831781*(c2alpha*(hIm20*(hIm22 + hIm2Neg2) + hRe20*(hRe22 + hRe2Neg2)) + ((hIm22 - 1.*hIm2Neg2)*hRe20 + hIm20*(-1.*hRe22 + hRe2Neg2))*s2alpha))*pow(sbetao2,6) - 4.*cbetao2*(-1.*hIm22*hRe21 + hIm21*hRe22 - 1.*hIm2Neg2*hRe2Neg1 + hIm2Neg1*hRe2Neg2)*s1alpha*pow(sbetao2,7) - 1.*(pow(hIm22,2) + pow(hRe22,2) + pow(hRe2Neg2,2))*pow(sbetao2,8) - 4.*pow(cbetao2,2)*pow(hIm2Neg1,2)*pow(sbetao2,2)*(pow(cbetao2,4) + pow(sbetao2,4)) + 4.*c1alpha*cbetao2*(cbetao2 - 1.*sbetao2)*sbetao2*(cbetao2 + sbetao2)*(pow(cbetao2,4)*(-1.*hIm21*hIm22 + hIm2Neg1*hIm2Neg2 - 1.*hRe21*hRe22 + hRe2Neg1*hRe2Neg2) + pow(cbetao2,2)*(-1.*hIm21*(2.4494897427831781*hIm20 + hIm22) + hIm2Neg1*(2.4494897427831781*hIm20 + hIm2Neg2) - 1.*hRe21*(2.4494897427831781*hRe20 + hRe22) + hRe2Neg1*(2.4494897427831781*hRe20 + hRe2Neg2))*pow(sbetao2,2) + (-1.*hIm21*hIm22 + hIm2Neg1*hIm2Neg2 - 1.*hRe21*hRe22 + hRe2Neg1*hRe2Neg2)*pow(sbetao2,4)) - 1.*pow(hIm2Neg2,2)*(pow(cbetao2,8) + pow(sbetao2,8));
}
void SchmidtEtAl_df(const gsl_vector *v, void *params, gsl_vector *df) {
  double *h = (double *)params;
  const double hRe2Neg2 = h[0]; const double hIm2Neg2 = h[1];
  const double hRe2Neg1 = h[2]; const double hIm2Neg1 = h[3];
  const double hRe20 = h[4];    const double hIm20 = h[5];
  const double hRe21 = h[6];    const double hIm21 = h[7];
  const double hRe22 = h[8];    const double hIm22 = h[9];
  const double x0 = gsl_vector_get(v, 0); const double x1 = gsl_vector_get(v, 1);
  const double cbetao2 = cos(x1/2.0);
  const double sbetao2 = sin(x1/2.0);
  const double c1alpha = cos(x0);
  const double s1alpha = sin(x0);
  const double c2alpha = c1alpha*c1alpha-s1alpha*s1alpha;
  const double s2alpha = 2*s1alpha*c1alpha;
  const double c3alpha = (4*c1alpha*c1alpha-3)*c1alpha;
  const double s3alpha = s1alpha*(3-4*s1alpha*s1alpha);
  const double c4alpha = c2alpha*c2alpha-s2alpha*s2alpha;
  const double s4alpha = 2*s2alpha*c2alpha;
  gsl_vector_set(df, 0, -4.*cbetao2*sbetao2*(4.*c4alpha*pow(cbetao2,3)*(-1.*hIm2Neg2*hRe22 + hIm22*hRe2Neg2)*pow(sbetao2,3) - 4.*pow(cbetao2,3)*(hIm22*hIm2Neg2 + hRe22*hRe2Neg2)*s4alpha*pow(sbetao2,3) + 3.*c3alpha*pow(cbetao2,2)*(hIm2Neg2*hRe21 - 1.*hIm2Neg1*hRe22 + hIm22*hRe2Neg1 - 1.*hIm21*hRe2Neg2)*(cbetao2 - 1.*sbetao2)*pow(sbetao2,2)*(cbetao2 + sbetao2) + 3.*pow(cbetao2,2)*(-1.*hIm22*hIm2Neg1 + hIm21*hIm2Neg2 - 1.*hRe22*hRe2Neg1 + hRe21*hRe2Neg2)*s3alpha*(cbetao2 - 1.*sbetao2)*pow(sbetao2,2)*(cbetao2 + sbetao2) - 1.*c1alpha*(cbetao2 - 1.*sbetao2)*(cbetao2 + sbetao2)*(pow(cbetao2,4)*(-1.*hIm22*hRe21 + hIm21*hRe22 - 1.*hIm2Neg2*hRe2Neg1 + hIm2Neg1*hRe2Neg2) + pow(cbetao2,2)*(-1.*hIm22*hRe21 + hIm21*(-2.4494897427831781*hRe20 + hRe22) - 1.*hIm2Neg2*hRe2Neg1 + 2.4494897427831781*hIm20*(hRe21 + hRe2Neg1) + hIm2Neg1*(-2.4494897427831781*hRe20 + hRe2Neg2))*pow(sbetao2,2) + (-1.*hIm22*hRe21 + hIm21*hRe22 - 1.*hIm2Neg2*hRe2Neg1 + hIm2Neg1*hRe2Neg2)*pow(sbetao2,4)) + s1alpha*(cbetao2 - 1.*sbetao2)*(cbetao2 + sbetao2)*(pow(cbetao2,4)*(-1.*hIm21*hIm22 + hIm2Neg1*hIm2Neg2 - 1.*hRe21*hRe22 + hRe2Neg1*hRe2Neg2) + pow(cbetao2,2)*(-1.*hIm21*(2.4494897427831781*hIm20 + hIm22) + hIm2Neg1*(2.4494897427831781*hIm20 + hIm2Neg2) - 1.*hRe21*(2.4494897427831781*hRe20 + hRe22) + hRe2Neg1*(2.4494897427831781*hRe20 + hRe2Neg2))*pow(sbetao2,2) + (-1.*hIm21*hIm22 + hIm2Neg1*hIm2Neg2 - 1.*hRe21*hRe22 + hRe2Neg1*hRe2Neg2)*pow(sbetao2,4)) + c2alpha*cbetao2*sbetao2*(2.4494897427831781*pow(cbetao2,4)*((hIm22 - 1.*hIm2Neg2)*hRe20 + hIm20*(-1.*hRe22 + hRe2Neg2)) + 8.*pow(cbetao2,2)*(-1.*hIm2Neg1*hRe21 + hIm21*hRe2Neg1)*pow(sbetao2,2) + 2.4494897427831781*((hIm22 - 1.*hIm2Neg2)*hRe20 + hIm20*(-1.*hRe22 + hRe2Neg2))*pow(sbetao2,4)) + cbetao2*s2alpha*sbetao2*(-2.4494897427831781*pow(cbetao2,4)*(hIm20*(hIm22 + hIm2Neg2) + hRe20*(hRe22 + hRe2Neg2)) - 8.*pow(cbetao2,2)*(hIm21*hIm2Neg1 + hRe21*hRe2Neg1)*pow(sbetao2,2) - 2.4494897427831781*(hIm20*(hIm22 + hIm2Neg2) + hRe20*(hRe22 + hRe2Neg2))*pow(sbetao2,4))));
  gsl_vector_set(df, 1, -2.*(4.*c4alpha*pow(cbetao2,3)*(hIm22*hIm2Neg2 + hRe22*hRe2Neg2)*(cbetao2 - 1.*sbetao2)*pow(sbetao2,3)*(cbetao2 + sbetao2) + 4.*pow(cbetao2,3)*(-1.*hIm2Neg2*hRe22 + hIm22*hRe2Neg2)*s4alpha*(cbetao2 - 1.*sbetao2)*pow(sbetao2,3)*(cbetao2 + sbetao2) - 1.*c3alpha*pow(cbetao2,2)*(-1.*hIm22*hIm2Neg1 + hIm21*hIm2Neg2 - 1.*hRe22*hRe2Neg1 + hRe21*hRe2Neg2)*pow(sbetao2,2)*(3.*pow(cbetao2,4) - 10.*pow(cbetao2,2)*pow(sbetao2,2) + 3.*pow(sbetao2,4)) + pow(cbetao2,2)*(hIm2Neg2*hRe21 - 1.*hIm2Neg1*hRe22 + hIm22*hRe2Neg1 - 1.*hIm21*hRe2Neg2)*s3alpha*pow(sbetao2,2)*(3.*pow(cbetao2,4) - 10.*pow(cbetao2,2)*pow(sbetao2,2) + 3.*pow(sbetao2,4)) + 2.*sbetao2*(-1.*pow(cbetao2,3) + cbetao2*pow(sbetao2,2))*(pow(cbetao2,4)*(-1.*pow(hIm21,2) + pow(hIm22,2) - 1.*pow(hIm2Neg1,2) + pow(hIm2Neg2,2) - 1.*pow(hRe21,2) + pow(hRe22,2) - 1.*pow(hRe2Neg1,2) + pow(hRe2Neg2,2)) + pow(cbetao2,2)*(-6.*pow(hIm20,2) + 2.*pow(hIm21,2) + pow(hIm22,2) + 2.*pow(hIm2Neg1,2) + pow(hIm2Neg2,2) + pow(hRe22,2) + 2.*(-3.*pow(hRe20,2) + pow(hRe21,2) + pow(hRe2Neg1,2)) + pow(hRe2Neg2,2))*pow(sbetao2,2) + (-1.*pow(hIm21,2) + pow(hIm22,2) - 1.*pow(hIm2Neg1,2) + pow(hIm2Neg2,2) - 1.*pow(hRe21,2) + pow(hRe22,2) - 1.*pow(hRe2Neg1,2) + pow(hRe2Neg2,2))*pow(sbetao2,4)) + cbetao2*s2alpha*(cbetao2 - 1.*sbetao2)*sbetao2*(cbetao2 + sbetao2)*(2.4494897427831781*pow(cbetao2,4)*((hIm22 - 1.*hIm2Neg2)*hRe20 + hIm20*(-1.*hRe22 + hRe2Neg2)) - 2.*pow(cbetao2,2)*(2.4494897427831781*(hIm22 - 1.*hIm2Neg2)*hRe20 + 8.*hIm2Neg1*hRe21 - 8.*hIm21*hRe2Neg1 + 2.4494897427831781*hIm20*(-1.*hRe22 + hRe2Neg2))*pow(sbetao2,2) + 2.4494897427831781*((hIm22 - 1.*hIm2Neg2)*hRe20 + hIm20*(-1.*hRe22 + hRe2Neg2))*pow(sbetao2,4)) + c2alpha*cbetao2*(cbetao2 - 1.*sbetao2)*sbetao2*(cbetao2 + sbetao2)*(2.4494897427831781*pow(cbetao2,4)*(hIm20*(hIm22 + hIm2Neg2) + hRe20*(hRe22 + hRe2Neg2)) - 2.*pow(cbetao2,2)*(-8.*hIm21*hIm2Neg1 + 2.4494897427831781*hIm20*(hIm22 + hIm2Neg2) - 8.*hRe21*hRe2Neg1 + 2.4494897427831781*hRe20*(hRe22 + hRe2Neg2))*pow(sbetao2,2) + 2.4494897427831781*(hIm20*(hIm22 + hIm2Neg2) + hRe20*(hRe22 + hRe2Neg2))*pow(sbetao2,4)) + s1alpha*(pow(cbetao2,8)*(hIm22*hRe21 - 1.*hIm21*hRe22 + hIm2Neg2*hRe2Neg1 - 1.*hIm2Neg1*hRe2Neg2) + pow(cbetao2,6)*(-7.*hIm22*hRe21 + hIm21*(7.34846922834953429*hRe20 + 7.*hRe22) - 7.*hIm2Neg2*hRe2Neg1 - 7.34846922834953429*hIm20*(hRe21 + hRe2Neg1) + hIm2Neg1*(7.34846922834953429*hRe20 + 7.*hRe2Neg2))*pow(sbetao2,2) + 24.494897427831781*pow(cbetao2,4)*(-1.*(hIm21 + hIm2Neg1)*hRe20 + hIm20*(hRe21 + hRe2Neg1))*pow(sbetao2,4) + pow(cbetao2,2)*(-7.*hIm22*hRe21 + hIm21*(7.34846922834953429*hRe20 + 7.*hRe22) - 7.*hIm2Neg2*hRe2Neg1 - 7.34846922834953429*hIm20*(hRe21 + hRe2Neg1) + hIm2Neg1*(7.34846922834953429*hRe20 + 7.*hRe2Neg2))*pow(sbetao2,6) + (hIm22*hRe21 - 1.*hIm21*hRe22 + hIm2Neg2*hRe2Neg1 - 1.*hIm2Neg1*hRe2Neg2)*pow(sbetao2,8)) + c1alpha*(pow(cbetao2,8)*(hIm21*hIm22 - 1.*hIm2Neg1*hIm2Neg2 + hRe21*hRe22 - 1.*hRe2Neg1*hRe2Neg2) + pow(cbetao2,6)*(hIm21*(7.34846922834953429*hIm20 - 7.*hIm22) + hIm2Neg1*(-7.34846922834953429*hIm20 + 7.*hIm2Neg2) + hRe21*(7.34846922834953429*hRe20 - 7.*hRe22) + hRe2Neg1*(-7.34846922834953429*hRe20 + 7.*hRe2Neg2))*pow(sbetao2,2) + 24.494897427831781*pow(cbetao2,4)*(hIm20*(-1.*hIm21 + hIm2Neg1) + hRe20*(-1.*hRe21 + hRe2Neg1))*pow(sbetao2,4) + pow(cbetao2,2)*(hIm21*(7.34846922834953429*hIm20 - 7.*hIm22) + hIm2Neg1*(-7.34846922834953429*hIm20 + 7.*hIm2Neg2) + hRe21*(7.34846922834953429*hRe20 - 7.*hRe22) + hRe2Neg1*(-7.34846922834953429*hRe20 + 7.*hRe2Neg2))*pow(sbetao2,6) + (hIm21*hIm22 - 1.*hIm2Neg1*hIm2Neg2 + hRe21*hRe22 - 1.*hRe2Neg1*hRe2Neg2)*pow(sbetao2,8))));
  return;
}
void SchmidtEtAl_fdf (const gsl_vector* v, void* params, double* f, gsl_vector* df) {
  double* h = (double*)params;
  const double hRe2Neg2 = h[0]; const double hIm2Neg2 = h[1];
  const double hRe2Neg1 = h[2]; const double hIm2Neg1 = h[3];
  const double hRe20 = h[4];    const double hIm20 = h[5];
  const double hRe21 = h[6];    const double hIm21 = h[7];
  const double hRe22 = h[8];    const double hIm22 = h[9];
  const double x0 = gsl_vector_get(v, 0); const double x1 = gsl_vector_get(v, 1);
  const double cbetao2 = cos(x1/2.0);
  const double sbetao2 = sin(x1/2.0);
  const double c1alpha = cos(x0);
  const double s1alpha = sin(x0);
  const double c2alpha = c1alpha*c1alpha-s1alpha*s1alpha;
  const double s2alpha = 2*s1alpha*c1alpha;
  const double c3alpha = (4*c1alpha*c1alpha-3)*c1alpha;
  const double s3alpha = s1alpha*(3-4*s1alpha*s1alpha);
  const double c4alpha = c2alpha*c2alpha-s2alpha*s2alpha;
  const double s4alpha = 2*s2alpha*c2alpha;
  *f = -1.*pow(cbetao2,8)*(pow(hIm22,2) + pow(hRe22,2) + pow(hRe2Neg2,2)) - 4.*pow(cbetao2,7)*(hIm22*hRe21 - 1.*hIm21*hRe22 + hIm2Neg2*hRe2Neg1 - 1.*hIm2Neg1*hRe2Neg2)*s1alpha*sbetao2 - 2.*pow(cbetao2,6)*(2.*(pow(hIm21,2) + pow(hRe21,2) + pow(hRe2Neg1,2)) + 2.4494897427831781*(c2alpha*(hIm20*(hIm22 + hIm2Neg2) + hRe20*(hRe22 + hRe2Neg2)) + ((hIm22 - 1.*hIm2Neg2)*hRe20 + hIm20*(-1.*hRe22 + hRe2Neg2))*s2alpha))*pow(sbetao2,2) - 4.*pow(cbetao2,5)*(c3alpha*(hIm22*hIm2Neg1 - 1.*hIm21*hIm2Neg2 + hRe22*hRe2Neg1 - 1.*hRe21*hRe2Neg2) + 2.4494897427831781*((hIm21 + hIm2Neg1)*hRe20 - 1.*hIm20*(hRe21 + hRe2Neg1))*s1alpha + (hIm2Neg2*hRe21 - 1.*hIm2Neg1*hRe22 + hIm22*hRe2Neg1 - 1.*hIm21*hRe2Neg2)*s3alpha)*pow(sbetao2,3) - 4.*pow(cbetao2,4)*(3.*(pow(hIm20,2) + pow(hRe20,2)) + 4.*c2alpha*(hIm21*hIm2Neg1 + hRe21*hRe2Neg1) + c4alpha*(hIm22*hIm2Neg2 + hRe22*hRe2Neg2) + 4.*(-1.*hIm2Neg1*hRe21 + hIm21*hRe2Neg1)*s2alpha + (-1.*hIm2Neg2*hRe22 + hIm22*hRe2Neg2)*s4alpha)*pow(sbetao2,4) - 4.*pow(cbetao2,3)*(c3alpha*(-1.*hIm22*hIm2Neg1 + hIm21*hIm2Neg2 - 1.*hRe22*hRe2Neg1 + hRe21*hRe2Neg2) + 2.4494897427831781*(-1.*(hIm21 + hIm2Neg1)*hRe20 + hIm20*(hRe21 + hRe2Neg1))*s1alpha + (-1.*hIm2Neg2*hRe21 + hIm2Neg1*hRe22 - 1.*hIm22*hRe2Neg1 + hIm21*hRe2Neg2)*s3alpha)*pow(sbetao2,5) - 2.*pow(cbetao2,2)*(2.*(pow(hIm21,2) + pow(hRe21,2) + pow(hRe2Neg1,2)) + 2.4494897427831781*(c2alpha*(hIm20*(hIm22 + hIm2Neg2) + hRe20*(hRe22 + hRe2Neg2)) + ((hIm22 - 1.*hIm2Neg2)*hRe20 + hIm20*(-1.*hRe22 + hRe2Neg2))*s2alpha))*pow(sbetao2,6) - 4.*cbetao2*(-1.*hIm22*hRe21 + hIm21*hRe22 - 1.*hIm2Neg2*hRe2Neg1 + hIm2Neg1*hRe2Neg2)*s1alpha*pow(sbetao2,7) - 1.*(pow(hIm22,2) + pow(hRe22,2) + pow(hRe2Neg2,2))*pow(sbetao2,8) - 4.*pow(cbetao2,2)*pow(hIm2Neg1,2)*pow(sbetao2,2)*(pow(cbetao2,4) + pow(sbetao2,4)) + 4.*c1alpha*cbetao2*(cbetao2 - 1.*sbetao2)*sbetao2*(cbetao2 + sbetao2)*(pow(cbetao2,4)*(-1.*hIm21*hIm22 + hIm2Neg1*hIm2Neg2 - 1.*hRe21*hRe22 + hRe2Neg1*hRe2Neg2) + pow(cbetao2,2)*(-1.*hIm21*(2.4494897427831781*hIm20 + hIm22) + hIm2Neg1*(2.4494897427831781*hIm20 + hIm2Neg2) - 1.*hRe21*(2.4494897427831781*hRe20 + hRe22) + hRe2Neg1*(2.4494897427831781*hRe20 + hRe2Neg2))*pow(sbetao2,2) + (-1.*hIm21*hIm22 + hIm2Neg1*hIm2Neg2 - 1.*hRe21*hRe22 + hRe2Neg1*hRe2Neg2)*pow(sbetao2,4)) - 1.*pow(hIm2Neg2,2)*(pow(cbetao2,8) + pow(sbetao2,8));
  gsl_vector_set(df, 0, -4.*cbetao2*sbetao2*(4.*c4alpha*pow(cbetao2,3)*(-1.*hIm2Neg2*hRe22 + hIm22*hRe2Neg2)*pow(sbetao2,3) - 4.*pow(cbetao2,3)*(hIm22*hIm2Neg2 + hRe22*hRe2Neg2)*s4alpha*pow(sbetao2,3) + 3.*c3alpha*pow(cbetao2,2)*(hIm2Neg2*hRe21 - 1.*hIm2Neg1*hRe22 + hIm22*hRe2Neg1 - 1.*hIm21*hRe2Neg2)*(cbetao2 - 1.*sbetao2)*pow(sbetao2,2)*(cbetao2 + sbetao2) + 3.*pow(cbetao2,2)*(-1.*hIm22*hIm2Neg1 + hIm21*hIm2Neg2 - 1.*hRe22*hRe2Neg1 + hRe21*hRe2Neg2)*s3alpha*(cbetao2 - 1.*sbetao2)*pow(sbetao2,2)*(cbetao2 + sbetao2) - 1.*c1alpha*(cbetao2 - 1.*sbetao2)*(cbetao2 + sbetao2)*(pow(cbetao2,4)*(-1.*hIm22*hRe21 + hIm21*hRe22 - 1.*hIm2Neg2*hRe2Neg1 + hIm2Neg1*hRe2Neg2) + pow(cbetao2,2)*(-1.*hIm22*hRe21 + hIm21*(-2.4494897427831781*hRe20 + hRe22) - 1.*hIm2Neg2*hRe2Neg1 + 2.4494897427831781*hIm20*(hRe21 + hRe2Neg1) + hIm2Neg1*(-2.4494897427831781*hRe20 + hRe2Neg2))*pow(sbetao2,2) + (-1.*hIm22*hRe21 + hIm21*hRe22 - 1.*hIm2Neg2*hRe2Neg1 + hIm2Neg1*hRe2Neg2)*pow(sbetao2,4)) + s1alpha*(cbetao2 - 1.*sbetao2)*(cbetao2 + sbetao2)*(pow(cbetao2,4)*(-1.*hIm21*hIm22 + hIm2Neg1*hIm2Neg2 - 1.*hRe21*hRe22 + hRe2Neg1*hRe2Neg2) + pow(cbetao2,2)*(-1.*hIm21*(2.4494897427831781*hIm20 + hIm22) + hIm2Neg1*(2.4494897427831781*hIm20 + hIm2Neg2) - 1.*hRe21*(2.4494897427831781*hRe20 + hRe22) + hRe2Neg1*(2.4494897427831781*hRe20 + hRe2Neg2))*pow(sbetao2,2) + (-1.*hIm21*hIm22 + hIm2Neg1*hIm2Neg2 - 1.*hRe21*hRe22 + hRe2Neg1*hRe2Neg2)*pow(sbetao2,4)) + c2alpha*cbetao2*sbetao2*(2.4494897427831781*pow(cbetao2,4)*((hIm22 - 1.*hIm2Neg2)*hRe20 + hIm20*(-1.*hRe22 + hRe2Neg2)) + 8.*pow(cbetao2,2)*(-1.*hIm2Neg1*hRe21 + hIm21*hRe2Neg1)*pow(sbetao2,2) + 2.4494897427831781*((hIm22 - 1.*hIm2Neg2)*hRe20 + hIm20*(-1.*hRe22 + hRe2Neg2))*pow(sbetao2,4)) + cbetao2*s2alpha*sbetao2*(-2.4494897427831781*pow(cbetao2,4)*(hIm20*(hIm22 + hIm2Neg2) + hRe20*(hRe22 + hRe2Neg2)) - 8.*pow(cbetao2,2)*(hIm21*hIm2Neg1 + hRe21*hRe2Neg1)*pow(sbetao2,2) - 2.4494897427831781*(hIm20*(hIm22 + hIm2Neg2) + hRe20*(hRe22 + hRe2Neg2))*pow(sbetao2,4))));
  gsl_vector_set(df, 1, -2.*(4.*c4alpha*pow(cbetao2,3)*(hIm22*hIm2Neg2 + hRe22*hRe2Neg2)*(cbetao2 - 1.*sbetao2)*pow(sbetao2,3)*(cbetao2 + sbetao2) + 4.*pow(cbetao2,3)*(-1.*hIm2Neg2*hRe22 + hIm22*hRe2Neg2)*s4alpha*(cbetao2 - 1.*sbetao2)*pow(sbetao2,3)*(cbetao2 + sbetao2) - 1.*c3alpha*pow(cbetao2,2)*(-1.*hIm22*hIm2Neg1 + hIm21*hIm2Neg2 - 1.*hRe22*hRe2Neg1 + hRe21*hRe2Neg2)*pow(sbetao2,2)*(3.*pow(cbetao2,4) - 10.*pow(cbetao2,2)*pow(sbetao2,2) + 3.*pow(sbetao2,4)) + pow(cbetao2,2)*(hIm2Neg2*hRe21 - 1.*hIm2Neg1*hRe22 + hIm22*hRe2Neg1 - 1.*hIm21*hRe2Neg2)*s3alpha*pow(sbetao2,2)*(3.*pow(cbetao2,4) - 10.*pow(cbetao2,2)*pow(sbetao2,2) + 3.*pow(sbetao2,4)) + 2.*sbetao2*(-1.*pow(cbetao2,3) + cbetao2*pow(sbetao2,2))*(pow(cbetao2,4)*(-1.*pow(hIm21,2) + pow(hIm22,2) - 1.*pow(hIm2Neg1,2) + pow(hIm2Neg2,2) - 1.*pow(hRe21,2) + pow(hRe22,2) - 1.*pow(hRe2Neg1,2) + pow(hRe2Neg2,2)) + pow(cbetao2,2)*(-6.*pow(hIm20,2) + 2.*pow(hIm21,2) + pow(hIm22,2) + 2.*pow(hIm2Neg1,2) + pow(hIm2Neg2,2) + pow(hRe22,2) + 2.*(-3.*pow(hRe20,2) + pow(hRe21,2) + pow(hRe2Neg1,2)) + pow(hRe2Neg2,2))*pow(sbetao2,2) + (-1.*pow(hIm21,2) + pow(hIm22,2) - 1.*pow(hIm2Neg1,2) + pow(hIm2Neg2,2) - 1.*pow(hRe21,2) + pow(hRe22,2) - 1.*pow(hRe2Neg1,2) + pow(hRe2Neg2,2))*pow(sbetao2,4)) + cbetao2*s2alpha*(cbetao2 - 1.*sbetao2)*sbetao2*(cbetao2 + sbetao2)*(2.4494897427831781*pow(cbetao2,4)*((hIm22 - 1.*hIm2Neg2)*hRe20 + hIm20*(-1.*hRe22 + hRe2Neg2)) - 2.*pow(cbetao2,2)*(2.4494897427831781*(hIm22 - 1.*hIm2Neg2)*hRe20 + 8.*hIm2Neg1*hRe21 - 8.*hIm21*hRe2Neg1 + 2.4494897427831781*hIm20*(-1.*hRe22 + hRe2Neg2))*pow(sbetao2,2) + 2.4494897427831781*((hIm22 - 1.*hIm2Neg2)*hRe20 + hIm20*(-1.*hRe22 + hRe2Neg2))*pow(sbetao2,4)) + c2alpha*cbetao2*(cbetao2 - 1.*sbetao2)*sbetao2*(cbetao2 + sbetao2)*(2.4494897427831781*pow(cbetao2,4)*(hIm20*(hIm22 + hIm2Neg2) + hRe20*(hRe22 + hRe2Neg2)) - 2.*pow(cbetao2,2)*(-8.*hIm21*hIm2Neg1 + 2.4494897427831781*hIm20*(hIm22 + hIm2Neg2) - 8.*hRe21*hRe2Neg1 + 2.4494897427831781*hRe20*(hRe22 + hRe2Neg2))*pow(sbetao2,2) + 2.4494897427831781*(hIm20*(hIm22 + hIm2Neg2) + hRe20*(hRe22 + hRe2Neg2))*pow(sbetao2,4)) + s1alpha*(pow(cbetao2,8)*(hIm22*hRe21 - 1.*hIm21*hRe22 + hIm2Neg2*hRe2Neg1 - 1.*hIm2Neg1*hRe2Neg2) + pow(cbetao2,6)*(-7.*hIm22*hRe21 + hIm21*(7.34846922834953429*hRe20 + 7.*hRe22) - 7.*hIm2Neg2*hRe2Neg1 - 7.34846922834953429*hIm20*(hRe21 + hRe2Neg1) + hIm2Neg1*(7.34846922834953429*hRe20 + 7.*hRe2Neg2))*pow(sbetao2,2) + 24.494897427831781*pow(cbetao2,4)*(-1.*(hIm21 + hIm2Neg1)*hRe20 + hIm20*(hRe21 + hRe2Neg1))*pow(sbetao2,4) + pow(cbetao2,2)*(-7.*hIm22*hRe21 + hIm21*(7.34846922834953429*hRe20 + 7.*hRe22) - 7.*hIm2Neg2*hRe2Neg1 - 7.34846922834953429*hIm20*(hRe21 + hRe2Neg1) + hIm2Neg1*(7.34846922834953429*hRe20 + 7.*hRe2Neg2))*pow(sbetao2,6) + (hIm22*hRe21 - 1.*hIm21*hRe22 + hIm2Neg2*hRe2Neg1 - 1.*hIm2Neg1*hRe2Neg2)*pow(sbetao2,8)) + c1alpha*(pow(cbetao2,8)*(hIm21*hIm22 - 1.*hIm2Neg1*hIm2Neg2 + hRe21*hRe22 - 1.*hRe2Neg1*hRe2Neg2) + pow(cbetao2,6)*(hIm21*(7.34846922834953429*hIm20 - 7.*hIm22) + hIm2Neg1*(-7.34846922834953429*hIm20 + 7.*hIm2Neg2) + hRe21*(7.34846922834953429*hRe20 - 7.*hRe22) + hRe2Neg1*(-7.34846922834953429*hRe20 + 7.*hRe2Neg2))*pow(sbetao2,2) + 24.494897427831781*pow(cbetao2,4)*(hIm20*(-1.*hIm21 + hIm2Neg1) + hRe20*(-1.*hRe21 + hRe2Neg1))*pow(sbetao2,4) + pow(cbetao2,2)*(hIm21*(7.34846922834953429*hIm20 - 7.*hIm22) + hIm2Neg1*(-7.34846922834953429*hIm20 + 7.*hIm2Neg2) + hRe21*(7.34846922834953429*hRe20 - 7.*hRe22) + hRe2Neg1*(-7.34846922834953429*hRe20 + 7.*hRe2Neg2))*pow(sbetao2,6) + (hIm21*hIm22 - 1.*hIm2Neg1*hIm2Neg2 + hRe21*hRe22 - 1.*hRe2Neg1*hRe2Neg2)*pow(sbetao2,8))));
  return;
}
vector<vector<double> > GWFrames::Waveform::SchmidtEtAlVector(const double alpha0Guess, const double beta0Guess) const {
  std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Not properly implemented yet.  Need correct function (and gradients) to minimize." << std::endl;
  throw(GWFrames_NotYetImplemented);
  const double InitialStepSize = 0.01;
  const double LineMinimizationParameter = 1.e-4;
  const double NormOfGradientOnStop = 1.e-5;
  const unsigned int i2Neg2 = FindModeIndex(2,-2);
  const unsigned int i2Neg1 = FindModeIndex(2,-1);
  const unsigned int i20    = FindModeIndex(2, 0);
  const unsigned int i2Pos1 = FindModeIndex(2, 1);
  const unsigned int i2Pos2 = FindModeIndex(2, 2);
  size_t iterMax = 20;
  size_t iter = 0;
  int status = GSL_CONTINUE;
  const gsl_multimin_fdfminimizer_type* T;
  gsl_multimin_fdfminimizer* s;
  double h[10] = {this->Re(i2Neg2, 0), this->Im(i2Neg2, 0),
  		  this->Re(i2Neg1, 0), this->Im(i2Neg1, 0),
  		  this->Re(i20,    0), this->Im(i20,    0),
  		  this->Re(i2Pos1, 0), this->Im(i2Pos1, 0),
  		  this->Re(i2Pos2, 0), this->Im(i2Pos2, 0)};
  gsl_vector* x;
  gsl_multimin_function_fdf SchmidtEtAl_func;
  SchmidtEtAl_func.n = 2;
  SchmidtEtAl_func.f = SchmidtEtAl_f;
  SchmidtEtAl_func.df = SchmidtEtAl_df;
  SchmidtEtAl_func.fdf = SchmidtEtAl_fdf;
  SchmidtEtAl_func.params = h;
  x = gsl_vector_alloc(2);
  gsl_vector_set(x, 0, alpha0Guess);
  gsl_vector_set(x, 1, beta0Guess);
  T = gsl_multimin_fdfminimizer_conjugate_fr;
  s = gsl_multimin_fdfminimizer_alloc (T, 2);
  
  vector<vector<double> > v(NTimes(), vector<double>(3));
  for(unsigned int iTime=0; iTime<NTimes(); ++iTime) {
    iter = 0;
    double h[10] = {this->Re(i2Neg2, iTime), this->Im(i2Neg2, iTime),
		    this->Re(i2Neg1, iTime), this->Im(i2Neg1, iTime),
		    this->Re(i20,    iTime), this->Im(i20,    iTime),
		    this->Re(i2Pos1, iTime), this->Im(i2Pos1, iTime),
		    this->Re(i2Pos2, iTime), this->Im(i2Pos2, iTime)};
    SchmidtEtAl_func.params = h;
    gsl_multimin_fdfminimizer_set (s, &SchmidtEtAl_func, x, InitialStepSize, LineMinimizationParameter);
    do
      {
	iter++;
	status = gsl_multimin_fdfminimizer_iterate (s);
	if (status) {
  	  cerr << "STATUS: " << status << endl;
  	  break;
  	}
	status = gsl_multimin_test_gradient (s->gradient, NormOfGradientOnStop);
	if (status == GSL_SUCCESS)
	  printf ("Minimum found at:\n");
	printf ("%5d %.16f %.16f %21.16f\n", int(iter),
		gsl_vector_get (s->x, 0), 
		gsl_vector_get (s->x, 1), 
		s->f);
      }
    while (status == GSL_CONTINUE && iter < iterMax);
    gsl_vector_set(x, 0, gsl_vector_get (s->x, 0)+0e-14);
    gsl_vector_set(x, 1, gsl_vector_get (s->x, 1)+0e-15);
    const double alpha = gsl_vector_get (s->x, 0);
    const double beta = gsl_vector_get (s->x, 1);
    v[iTime][0] = std::sin(beta)*std::cos(alpha);
    v[iTime][1] = std::sin(beta)*std::sin(alpha);
    v[iTime][2] = std::cos(beta);
  }
  gsl_multimin_fdfminimizer_free (s);
  gsl_vector_free (x);
  return v;
}

/// Calculate the principal axis of the LL matrix, as prescribed by O'Shaughnessy et al.
std::vector<std::vector<double> > GWFrames::Waveform::OShaughnessyEtAlVector(const std::vector<int>& Lmodes) const {
  /// 
  /// \param Lmodes L modes to evaluate
  /// 
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.
  /// 
  
  // Calculate the LL matrix at each instant
  vector<Matrix> ll = LLMatrix(Lmodes);
  
  // Calculate the dominant principal axis of LL at each instant
  vector<vector<double> > dpa(NTimes(), vector<double>(3));
  for(unsigned int i=0; i<ll.size(); ++i) {
    dpa[i] = GWFrames::DominantPrincipalAxis(ll[i]);
  }
  
  // Now, go through and make the vectors reasonably continuous.
  for(unsigned int i=1; i<dpa.size(); ++i) {
    const double x=dpa[i][0];
    const double y=dpa[i][1];
    const double z=dpa[i][2];
    const double dx=x-dpa[i-1][0];
    const double dy=y-dpa[i-1][1];
    const double dz=z-dpa[i-1][2];
    const double Norm = std::sqrt(x*x+y*y+z*z);
    const double dNorm = std::sqrt(dx*dx+dy*dy+dz*dz);
    if(dNorm>Norm) {
      dpa[i][0] = -dpa[i][0];
      dpa[i][1] = -dpa[i][1];
      dpa[i][2] = -dpa[i][2];
    }
  }
  
  return dpa;
}

/// Calculate the angular velocity of the Waveform.
vector<vector<double> > GWFrames::Waveform::AngularVelocityVector(const vector<int>& Lmodes) const {
  /// 
  /// \param Lmodes L modes to evaluate
  /// 
  /// This returns the angular velocity of the Waveform, as defined in
  /// Sec. II of <a href="http://arxiv.org/abs/1302.2919">"Angular
  /// velocity of gravitational radiation and the corotating
  /// frame"</a>.  Note that the returned vector is relative to the
  /// inertial frame.
  /// 
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.
  /// 
  
  // Calculate the L vector and LL matrix at each instant
  vector<vector<double> > l = LdtVector(Lmodes);
  vector<Matrix> ll = LLMatrix(Lmodes);
  
  // If the frame is nontrivial, include its contribution
  const bool TimeDependentFrame = (frame.size()>1);
  const vector<Quaternion> Rdot = (TimeDependentFrame
				   ? GWFrames::QuaternionDerivative(frame, t)
				   : vector<Quaternion>(0));
  const bool ConstantNontrivialFrame = (frame.size()==1);
  const Quaternion R0 = (ConstantNontrivialFrame
			 ? frame[0]
			 : Quaternion(1,0,0,0));
  
  // Construct some objects for storage
  vector<vector<double> > omega(NTimes(), vector<double>(3));
  int s;
  gsl_vector* x = gsl_vector_alloc(3);
  gsl_permutation* p = gsl_permutation_alloc(3);
  
  // Loop through time steps
  for(unsigned int iTime=0; iTime<omega.size(); ++iTime) {
    // Solve   -omega * LL = L   at each time step, using LU decomposition
    gsl_vector_view b = gsl_vector_view_array(&l[iTime][0], 3);
    gsl_linalg_LU_decomp(ll[iTime].gslobj(), p, &s);
    gsl_linalg_LU_solve(ll[iTime].gslobj(), p, &b.vector, x);
    
    // Save data for this time step
    omega[iTime][0] = -gsl_vector_get(x, 0);
    omega[iTime][1] = -gsl_vector_get(x, 1);
    omega[iTime][2] = -gsl_vector_get(x, 2);
    
    if(TimeDependentFrame) { // Include frame-rotation effects
      const Quaternion& R = frame[iTime];
      omega[iTime] = (R*Quaternion(omega[iTime])*R.conjugate() + 2*Rdot[iTime]*R.conjugate()).vec();
    } else if(ConstantNontrivialFrame) { // Just rotate the result
      omega[iTime] = (R0*Quaternion(omega[iTime])*R0.conjugate()).vec();
    }
  }
  
  // Free the memory
  gsl_permutation_free(p);
  gsl_vector_free(x);
  
  return omega;
}


/// Frame in which the rotation is minimal.
std::vector<GWFrames::Quaternion> GWFrames::Waveform::CorotatingFrame(const std::vector<int>& Lmodes) const {
  /// 
  /// \param Lmodes L modes to evaluate
  /// 
  /// This function combines the steps required to obtain the
  /// corotating frame.
  /// 
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.
  /// 
  
  return GWFrames::FrameFromAngularVelocity(Quaternions(AngularVelocityVector(Lmodes)), T());
}

/// Deduce PN-equivalent orbital angular velocity from Waveform
vector<vector<double> > GWFrames::Waveform::PNEquivalentOrbitalAV(const vector<int>& Lmodes) const {
  /// 
  /// \param Lmodes L modes to evaluate
  /// 
  /// This function simply takes the projection of the field's
  /// angular-velocity vector \f$\vec{\omega}\f$ along the dominant
  /// eigenvector \f$\hat{V}_f\f$ of \f$<LL>\f$.  This should be
  /// equivalent to the orbital angular velocity of the PN system.
  /// Note that the returned vector is relative to the inertial frame.
  /// 
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.
  /// 
  
  // If the frame is nontrivial, include its contribution
  const bool TimeDependentFrame = (frame.size()>1);
  const bool ConstantNontrivialFrame = (frame.size()==1);
  const Quaternion R0 = (ConstantNontrivialFrame
			 ? frame[0]
			 : Quaternion(1,0,0,0));
  
  // Get the vectors we need
  const vector<vector<double> > omega = AngularVelocityVector(Lmodes);
  vector<vector<double> > V_f = OShaughnessyEtAlVector(Lmodes);
  
  // Do the calculation
  for(unsigned int i=0; i<V_f.size(); ++i) {
    // Rotate V_f[i] into the inertial frame, if necessary
    if(TimeDependentFrame) {
      const Quaternion& R = frame[i];
      V_f[i] = (R*Quaternion(V_f[i])*R.conjugate()).vec();
    } else if(ConstantNontrivialFrame) {
      V_f[i] = (R0*Quaternion(V_f[i])*R0.conjugate()).vec();
    }
    // Calculate the dot product between V_f and omega
    double dotproduct = 0.0;
    for(unsigned int j=0; j<3; ++j) {
      dotproduct += V_f[i][j]*omega[i][j];
    }
    // Apply the rescaling
    for(unsigned int j=0; j<3; ++j) {
      V_f[i][j] *= dotproduct;
    }
  }
  return V_f; // [which is now V_f * (V_f \cdot omega)]
}

/// Deduce PN-equivalent precessional angular velocity from Waveform
vector<vector<double> > GWFrames::Waveform::PNEquivalentPrecessionalAV(const vector<int>& Lmodes) const {
  /// 
  /// \param Lmodes L modes to evaluate
  /// 
  /// This function subtracts the PN-equivalent *orbital* angular
  /// velocity (given by PNEquivalentOrbitalAV) from the field's
  /// angular velocity.  This should be equivalent to the precessional
  /// angular velocity of the PN system.  Note that the returned
  /// vector is relative to the inertial frame.
  /// 
  /// This may be essentially numerical noise if there is no
  /// precession, or if precession has oscillated to zero.
  /// 
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.
  /// 
  /// \sa PNEquivalentOrbitalAV
  /// 
  
  vector<vector<double> > omega = AngularVelocityVector(Lmodes);
  const vector<vector<double> > Omega_orb = PNEquivalentOrbitalAV(Lmodes);
  for(unsigned int i=0; i<Omega_orb.size(); ++i) {
    for(unsigned int j=0; j<3; ++j) {
      omega[i][j] -= Omega_orb[i][j];
    }
  }
  return omega;
}


/// Transform Waveform to Schmidt et al. frame.
GWFrames::Waveform& GWFrames::Waveform::TransformToSchmidtEtAlFrame(const double alpha0Guess, const double beta0Guess) {
  /// 
  /// \param alpha0Guess Initial guess for optimal direction alpha
  /// \param beta0Guess  Initial guess for optimal direction beta
  /// 
  /// This function combines the steps required to obtain the Waveform
  /// in the Schmidt et al. frame.
  history << "### this->TransformToSchmidtEtAlFrame(" << alpha0Guess << ", " << beta0Guess << ")\n#";
  this->frameType = GWFrames::Aligned;
  return this->RotateDecompositionBasis(FrameFromZ(normalized(Quaternions(this->SchmidtEtAlVector(alpha0Guess, beta0Guess))), T()));
}

/// Transform Waveform to O'Shaughnessy et al. frame.
GWFrames::Waveform& GWFrames::Waveform::TransformToOShaughnessyEtAlFrame(const std::vector<int>& Lmodes) {
  /// 
  /// \param Lmodes L modes to evaluate
  /// 
  /// This function combines the steps required to obtain the Waveform
  /// in the O'Shaughnessy et al. frame.
  /// 
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.
  /// 
  history << "### this->TransformToOShaughnessyEtAlFrame(" << StringForm(Lmodes) << ")\n#";
  this->frameType = GWFrames::Aligned;
  return this->RotateDecompositionBasis(FrameFromZ(normalized(Quaternions(this->OShaughnessyEtAlVector(Lmodes))), T()));
}

/// Transform Waveform to frame aligned with angular-velocity vector.
GWFrames::Waveform& GWFrames::Waveform::TransformToAngularVelocityFrame(const std::vector<int>& Lmodes) {
  /// 
  /// \param Lmodes L modes to evaluate
  /// 
  /// This function combines the steps required to obtain the Waveform
  /// in the frame aligned with the angular-velocity vector.  Note
  /// that this frame is not the corotating frame; this frame has its
  /// z axis aligned with the angular-velocity vector.
  /// 
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.
  /// 
  history << "### this->TransformToAngularVelocityFrame(" << StringForm(Lmodes) << ")\n#";
  vector<Quaternion> R_AV = normalized(Quaternions(this->AngularVelocityVector(Lmodes)));
  this->frameType = GWFrames::Aligned;
  return this->RotateDecompositionBasis(FrameFromZ(R_AV, T()));
}

/// Transform Waveform to corotating frame.
GWFrames::Waveform& GWFrames::Waveform::TransformToCorotatingFrame(const std::vector<int>& Lmodes) {
  /// 
  /// \param Lmodes L modes to evaluate
  /// 
  /// This function combines the steps required to obtain the Waveform
  /// in the corotating frame.  Note that this leaves an integration
  /// constant unset.  To set it, the modes should be rotated so that
  /// they are aligned with the frame using `AlignModesToFrame`.
  /// 
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.
  /// 
  
  if(frameType != GWFrames::Inertial) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
	      << "\nWarning: Asking a Waveform in the " << GWFrames::WaveformFrameNames[frameType] << " frame  into the corotating frame."
	      << "\n         You have to think very carefully about whether or not this is what you really want.\n"
	      << "\n         This should probably only be applied to Waveforms in the " << GWFrames::WaveformFrameNames[GWFrames::Inertial] << " frame.\n"
	      << std::endl;
  }
  
  vector<Quaternion> R_corot = this->CorotatingFrame(Lmodes);
  this->frameType = GWFrames::Corotating;
  history << "### this->TransformToCorotatingFrame(" << StringForm(Lmodes) << ")\n#";
  return this->RotateDecompositionBasis(R_corot);
}

/// Transform Waveform to an inertial frame.
GWFrames::Waveform& GWFrames::Waveform::TransformToInertialFrame() {
  /// 
  /// This function uses the stored frame information to transform
  /// from whatever rotating frame the waveform is currently in, to a
  /// stationary, inertial frame.  This is the usual frame of scri^+,
  /// and is the frame in which GW observations should be made.
  /// 
  history << "### this->TransformToInertialFrame();\n#";
  this->frameType = GWFrames::Inertial; // Must come first
  this->RotateDecompositionBasis(GWFrames::conjugate(frame));
  this->SetFrame(vector<Quaternion>(0));
  return *this;
}

/// Transform Waveform uncertainties to corotating frame.
GWFrames::Waveform& GWFrames::Waveform::TransformUncertaintiesToCorotatingFrame(const std::vector<GWFrames::Quaternion>& R_frame) {
  /// 
  /// \param R_frame Vector of rotors giving corotating frame of the data.
  /// 
  
  if(frameType != GWFrames::Inertial) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
	      << "\nWarning: Asking a Waveform in the " << GWFrames::WaveformFrameNames[frameType] << " frame  into the corotating frame."
	      << "\n         You have to think very carefully about whether or not this is what you really want.\n"
	      << "\n         This should probably only be applied to Waveforms in the " << GWFrames::WaveformFrameNames[GWFrames::Inertial] << " frame.\n"
	      << std::endl;
  }
  if(R_frame.size() != NTimes()) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
	      << "\nError: Asking to transform uncertainties of size " << NTimes() << " by rotors of size " << R_frame.size() << "\n"
	      << std::endl;
    throw(GWFrames_VectorSizeMismatch);
  }
  
  this->frameType = GWFrames::Corotating;
  history << "### this->TransformUncertaintiesToCorotatingFrame(R_frame); // R_frame=[" << setprecision(16) << R_frame[0] << ", " << R_frame[1] << ", ...]\n#";
  return this->RotateDecompositionBasisOfUncertainties(R_frame);
}

/// Transform Waveform to an inertial frame.
GWFrames::Waveform& GWFrames::Waveform::TransformUncertaintiesToInertialFrame() {
  /// 
  /// This function uses the stored frame information to transform
  /// from whatever rotating frame the waveform is currently in, to a
  /// stationary, inertial frame.  This is the usual frame of scri^+,
  /// and is the frame in which GW observations should be made.
  /// 
  history << "### this->TransformUncertaintiesToInertialFrame();\n#";
  this->frameType = GWFrames::Inertial; // Must come first
  this->RotateDecompositionBasisOfUncertainties(GWFrames::conjugate(frame));
  this->SetFrame(vector<Quaternion>(0));
  return *this;
}

/// Interpolate the Waveform to a new set of time instants.
GWFrames::Waveform GWFrames::Waveform::Interpolate(const std::vector<double>& NewTime) const {
  if(NewTime.size()==0) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Asking for empty Waveform." << std::endl;
    throw(GWFrames_EmptyIntersection);
  }
  if(NewTime[0]<t[0]) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Asking for extrapolation; we only do interpolation.\n"
	      << "NewTime[0]=" << NewTime[0] << "\tt[0]=" << t[0] << std::endl;
    throw(GWFrames_EmptyIntersection);
  }
  if(NewTime.back()>t.back()) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Asking for extrapolation; we only do interpolation.\n"
	      << "NewTime.back()=" << NewTime.back() << "\tt.back()=" << t.back() << std::endl;
    throw(GWFrames_EmptyIntersection);
  }
  
  Waveform C;
  C.history << HistoryStr()
	    << "### *this = this->Interpolate(NewTime);" << std::endl;
  C.t = NewTime;
  if(frame.size()==1) { // Assume we have just a constant non-trivial frame
    C.frame = frame;
  } else if(frame.size()>1) { // Assume we have frame data for each time step
    C.frame = Squad(frame, t, NewTime);
  }
  C.frameType = frameType;
  C.dataType = dataType;
  C.rIsScaledOut = rIsScaledOut;
  C.mIsScaledOut = mIsScaledOut;
  C.lm = lm;
  C.data.resize(NModes(), NewTime.size());
  // Initialize the GSL interpolators for the data
  gsl_interp_accel* accRe = gsl_interp_accel_alloc();
  gsl_interp_accel* accIm = gsl_interp_accel_alloc();
  gsl_spline* splineRe = gsl_spline_alloc(gsl_interp_cspline, NTimes());
  gsl_spline* splineIm = gsl_spline_alloc(gsl_interp_cspline, NTimes());
  // Now loop over each mode filling in the waveform data
  for(unsigned int i_m=0; i_m<C.NModes(); ++i_m) {
    // Extract the real and imaginary parts of the data separately for GSL
    const vector<double> re = Re(i_m);
    const vector<double> im = Im(i_m);
    // Initialize the interpolators for this data set
    gsl_spline_init(splineRe, &(t)[0], &re[0], NTimes());
    gsl_spline_init(splineIm, &(t)[0], &im[0], NTimes());
    // Assign the interpolated data
    for(unsigned int i_t=0; i_t<C.t.size(); ++i_t) {
      C.data[i_m][i_t] = complex<double>( gsl_spline_eval(splineRe, C.t[i_t], accRe), gsl_spline_eval(splineIm, C.t[i_t], accIm) );
    }
  }
  // Free the interpolators
  gsl_interp_accel_free(accRe);
  gsl_interp_accel_free(accIm);
  gsl_spline_free(splineRe);
  gsl_spline_free(splineIm);
  
  return C;
}

/// Extract a segment of a Waveform.
GWFrames::Waveform GWFrames::Waveform::Segment(const unsigned int i1, const unsigned int i2) const {
  /// 
  /// \param i1 Index of initial time
  /// \param i2 Index just beyond final time
  /// 
  if(i1>i2) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Requesting impossible segment"
	      << "\ni1=" << i1 << "  >  i2=" << i2 << std::endl;
    throw(GWFrames_EmptyIntersection);
  }
  if(i2>NTimes()) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Requesting impossible segment"
	      << "\ni2=" << i2 << "  >  NTimes()=" << NTimes() << std::endl;
    throw(GWFrames_IndexOutOfBounds);
  }
  GWFrames::Waveform C;
  C.history << HistoryStr()
	    << "### this->Segment(" << i1 << ", " << i2 << ");" << std::endl;
  C.t = vector<double>(&t[i1], &t[i2]);
  if(frame.size()==1) {
    C.frame = frame;
  } else if(frame.size()>1) {
    C.frame = vector<GWFrames::Quaternion>(&frame[i1], &frame[i2]);
  }
  C.frameType = frameType;
  C.dataType = dataType;
  C.rIsScaledOut = rIsScaledOut;
  C.mIsScaledOut = mIsScaledOut;
  C.lm = lm;
  C.data.resize(NModes(), i2-i1);
  for(unsigned int i_m=0; i_m<NModes(); ++i_m) {
    for(unsigned int i_t=i1; i_t<i2; ++i_t) {
      C.data[i_m][i_t-i1] = data[i_m][i_t];
    }
  }
  return C;
}

/// Find the time offset aligning this waveform to the other at the fiducial time.
void GWFrames::Waveform::GetAlignmentOfTime(const Waveform& A, const double t_fid, double& deltat) const {
  /// 
  /// \param A Fixed Waveform in inertial frame to which this Waveform is aligned
  /// \param t_fid
  /// \param deltat The value to be returned
  /// 
  /// This function simply finds the appropriate time offset, rather
  /// than applying it.  This is called by `AlignTime` and probably
  /// does not need to be called directly; see that function's
  /// documentation for more details.
  /// 
  /// \sa AlignTime
  /// 
  
  const Waveform& B = *this;
  
  // Interpolate the angular velocity magnitude of A to t_fid
  double MagAV_fid=0.0;
  {
    const vector<vector<double> > AV_A = A.AngularVelocityVector();
    std::vector<double> MagAV_A(A.NTimes());
    for(unsigned int i=0; i<A.NTimes(); ++i) {
      MagAV_A[i] = GWFrames::abs(AV_A[i]);
    }
    gsl_interp_accel *acc = gsl_interp_accel_alloc();
    gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, A.NTimes());
    gsl_spline_init(spline, &A.t[0], &MagAV_A[0], A.NTimes());
    MagAV_fid = gsl_spline_eval(spline, t_fid, acc);
    gsl_spline_free(spline);
    gsl_interp_accel_free(acc);
  }
  
  // Find that value in this waveform
  {
    const vector<vector<double> > AV_B = B.AngularVelocityVector();
    std::vector<double> MagAV_B(B.NTimes());
    for(unsigned int i=0; i<B.NTimes(); ++i) {
      MagAV_B[i] = GWFrames::abs(AV_B[i]);
    }
    unsigned int i=0;
    while(MagAV_B[i]<MagAV_fid && i<MagAV_B.size()-1) { ++i; }
    if(i==0 || i==MagAV_B.size()) {
      std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Cannot find the appropriate angular velocity in this waveform."
		<< "\nt_fid=" << t_fid << "\tAV_fid=" << MagAV_fid << "\tAV_B[0]=" << MagAV_B[0] << "\tAV_B[-1]=" << MagAV_B.back() << std::endl;
      throw(GWFrames_IndexOutOfBounds);
    }
    const unsigned int NPoints = 5;
    const unsigned int i1 = (i<NPoints ? 0 : i-NPoints);
    const unsigned int i2 = (i>MagAV_B.size()-1-NPoints ? MagAV_B.size()-1 : i+NPoints);
    gsl_interp_accel *acc = gsl_interp_accel_alloc();
    gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, i2-i1+1);
    gsl_spline_init(spline, &MagAV_B[i1], &t[i1], i2-i1+1);
    deltat = t_fid - gsl_spline_eval(spline, MagAV_fid, acc);
    gsl_spline_free(spline);
    gsl_interp_accel_free(acc);
  }
}

/// Change this Waveform by aligning to the other at the given time
GWFrames::Waveform& GWFrames::Waveform::AlignTime(const GWFrames::Waveform& A, const double t_fid) {
  /// 
  /// \param A Fixed Waveform in inertial frame to which this Waveform is aligned
  /// \param t_fid
  /// 
  /// Note that this function operates in place; the Waveform to which
  /// it is applied will change.
  /// 
  /// As noted above, it is implicitly assumed that both Waveforms are
  /// in an inertial frame, so that the magnitude of the angular
  /// velocity may be properly measured.  This could be adjusted to
  /// account for the angular velocity of the frame, but hasn't been
  /// yet.
  /// 
  /// To improve accuracy, the angular velocity of A is interpolated
  /// to t_fid.  The time of B is then interpolated to the
  /// interpolated angular velocity.  This assumes that B's angular
  /// velocity is strictly monotonic for roughly 5 data points to
  /// either side.
  /// 
  
  // Call GetAlignment to find the deltat
  double deltat;
  GetAlignmentOfTime(A, t_fid, deltat);
  
  // Offset the time axis by that amount
  t = t + deltat;
  
  // Record what happened
  history << "### this->AlignTime(A, " << std::setprecision(16) << t_fid << ");  # deltat=" << deltat << std::endl;
  
  return *this;
}

/// Find the appropriate rotation to fix the orientation of the corotating frame. 
void GWFrames::Waveform::GetAlignmentOfDecompositionFrameToModes(const double t_fid, Quaternion& R_delta, const std::vector<int>& Lmodes) const {
  /// 
  /// \param t_fid Fiducial time at which the alignment should happen
  /// \param R_delta Returned rotor
  /// \param Lmodes Lmodes to use in computing \f$<LL>\f$
  /// 
  /// This function simply finds the rotation necessary to align the
  /// corotating frame to the waveform at the fiducial time, rather
  /// than applying it.  This is called by
  /// `AlignDecompositionFrameToModes` and probably does not need to
  /// be called directly; see that function's documentation for more
  /// details.
  /// 
  /// \sa AlignDecompositionFrameToModes
  /// 
  
  // We seek that R_c such that R_corot(t_fid)*R_c rotates the z axis
  // onto V_f.  V_f measured in this frame is given by
  //     V_f = R_V_f * Z * R_V_f.conjugate(),
  // (note Z rather than z) where R_V_f is found below.  But
  //     Z = R_corot * z * R_corot.conjugate(),
  // so in the (x,y,z) frame,
  //     V_f = R_V_f * R_corot * z * R_corot.conjugate() * R_V_f.conjugate().
  // Now, this is the standard composition for rotating physical
  // vectors.  However, rotation of the basis behaves oppositely, so
  // we want R_V_f as our constant rotation, applied as a rotation of
  // the decomposition basis.  We also want to rotate so that the
  // phase of the (2,2) mode is zero at t_fid.  This can be achieved
  // with an initial rotation.
  
  if(frameType != GWFrames::Corotating) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ":"
	      << "\nError: GetAlignmentOfDecompositionFrameToModes only takes Waveforms in the " << GWFrames::WaveformFrameNames[GWFrames::Corotating] << " frame."
	      << "\n       This Waveform is in the " << GWFrames::WaveformFrameNames[frameType] << " frame." << std::endl;
    throw(GWFrames_WrongFrameType);
  }
  
  // Get direction of angular-velocity vector near t_fid
  Quaternion omegaHat;
  {
    int i_t_fid = 0;
    while(t[i_t_fid]<t_fid && i_t_fid<int(t.size())) { ++i_t_fid; }
    unsigned int i1 = (i_t_fid-10<0 ? 0 : i_t_fid-10);
    unsigned int i2 = (i_t_fid+11>int(t.size()) ? t.size() : i_t_fid+11);
    vector<double> tRegion(&t[i1], &t[i2]);
    Waveform Region = this->Interpolate(tRegion);
    omegaHat = Quaternion(Region.AngularVelocityVector()[i_t_fid-i1]).normalized();
    // Rotate omegaHat back into this frame, if necessary
    if(Region.Frame().size()>1) {
      const Quaternion& R = Region.Frame(i_t_fid-i1);
      omegaHat = R.inverse() * omegaHat * R;
    } else if(Region.Frame().size()==1) {
      const Quaternion& R = Region.Frame(0);
      omegaHat = R.inverse() * omegaHat * R;
    }
  }
  
  // Interpolate the Waveform to t_fid
  Waveform Instant = this->Interpolate(vector<double>(1,t_fid));
  
  // V_f is the dominant eigenvector of <LL>, suggested by O'Shaughnessy et al.
  const Quaternion V_f = GWFrames::Quaternion(Instant.OShaughnessyEtAlVector(Lmodes)[0]);
  const Quaternion V_f_aligned = (omegaHat.dot(V_f.normalized()) < 0 ? -V_f : V_f);
  
  // R_V_f is the rotor taking the Z axis onto V_f
  const Quaternion R_V_f = GWFrames::sqrtOfRotor(-V_f_aligned*GWFrames::Quaternion(0,0,0,1));
  
  // Now rotate Instant so that its z axis is aligned with V_f
  Instant.RotateDecompositionBasis(R_V_f);
  
  // Get the phase of the (2,2) mode after rotation
  const unsigned int i_22 = Instant.FindModeIndex(2,2);
  const double phase_22 = std::atan2(Instant.Im(i_22,0),Instant.Re(i_22,0));
  
  // R_delta is the rotation we will be applying on the right-hand side
  R_delta = R_V_f * GWFrames::exp(GWFrames::Quaternion(0,0,0,(-phase_22/4)));
}

/// Fix the orientation of the corotating frame.
GWFrames::Waveform& GWFrames::Waveform::AlignDecompositionFrameToModes(const double t_fid, const std::vector<int>& Lmodes) {
  /// 
  /// \param t_fid Fiducial time at which the alignment should happen
  /// \param Lmodes Lmodes to use in computing \f$<LL>\f$
  /// 
  /// The corotating frame is only defined up to some constant rotor
  /// R_c; if R_corot is corotating, then so is R_corot*R_c.  This
  /// function uses that freedom to ensure that the frame is aligned
  /// with the Waveform modes at the fiducial time.  In particular, it
  /// ensures that the Z axis of the frame in which the decomposition
  /// is done is along the dominant eigenvector of \f$<LL>\f$
  /// (suggested by O'Shaughnessy et al.), and the phase of the (2,2)
  /// mode is zero.
  /// 
  /// If Lmodes is empty (default), all L modes are used.  Setting
  /// Lmodes to [2] or [2,3,4], for example, restricts the range of
  /// the sum.
  /// 
  
  // Find the appropriate rotation
  Quaternion R_c;
  GetAlignmentOfDecompositionFrameToModes(t_fid, R_c, Lmodes);
  
  // Now, apply the rotation
  this->RotateDecompositionBasis(R_c);
  
  // Record what happened
  history << "### this->AlignDecompositionFrameToModes(" << std::setprecision(16) << t_fid << ", ...);  # R_c=" << R_c << std::endl;
  
  return *this;
}

/// Get the rotor needed to align this waveform's frame to the other's at the given time
void GWFrames::Waveform::GetAlignmentOfFrame(const Waveform& A, const double t_fid, Quaternion& R_delta) const {
  /// 
  /// \param A Fixed Waveform in corotating frame to which this Waveform is aligned
  /// \param t_fid Fiducial time at which to equate frames
  /// \param R_delta Returned rotor
  /// 
  /// This function simply finds the rotation necessary to align this
  /// waveform's frame to the other at the fiducial time, rather than
  /// applying it.  This is called by `AlignFrame` and probably does
  /// not need to be called directly; see that function's
  /// documentation for more details.
  /// 
  /// \sa AlignFrame
  /// 
  
  if(frameType != A.frameType && (frameType!=GWFrames::Corotating || frameType!=GWFrames::Aligned)) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
	      << "\nError: GetAlignmentOfFrame assumes that the two Waveforms are in the same type of frame, and that"
	      << "\n       that frame is physically meaningful (either " << GWFrames::WaveformFrameNames[GWFrames::Corotating]
	      << " or " << GWFrames::WaveformFrameNames[GWFrames::Aligned] << "),"
	      << "\n       so that it makes sense to align the frames."
	      << "\n       This Waveform is in the " << GWFrames::WaveformFrameNames[frameType] << " frame,"
	      << "\n       The Waveform in the argument is in the " << GWFrames::WaveformFrameNames[A.frameType] << " frame.\n"
	      << std::endl;
    throw(GWFrames_WrongFrameType);
  }
  
  const Waveform& B = *this;
  const Quaternion RA = Squad(A.Frame(), A.T(), vector<double>(1, t_fid))[0];
  const Quaternion RB = Squad(B.Frame(), B.T(), vector<double>(1, t_fid))[0];
  R_delta = RA * RB.inverse();
}

/// Change this Waveform by aligning the frame to the other's at the given time
GWFrames::Waveform& GWFrames::Waveform::AlignFrame(const GWFrames::Waveform& A, const double t_fid) {
  /// 
  /// \param A Fixed Waveform in corotating frame to which this Waveform is aligned
  /// \param t_fid Fiducial time at which to equate frames
  /// 
  /// Note that this function operates in place; the Waveform to which
  /// it is applied will change.  However, the modes are not altered;
  /// only the `frame` data is.
  /// 
  /// As noted above, it is implicitly assumed that both Waveforms are
  /// in their corotating frames, with the modes appropriately aligned
  /// to the frames at t_fid.  The assumption is that the frames
  /// actually represent something physically meaningful, so that it
  /// is meaningful to insist that they be the same.
  /// 
  /// Then, this function aligns the frames at t_fid by multiplying
  /// this->frame on the left by a constant rotor such that
  /// this->frame at t_fid is exactly A.frame at t_fid.  The resulting
  /// frame is now corotating with an angular-velocity vector that has
  /// been rotated by that constant rotor, relative to the inertial
  /// basis.
  /// 
  /// \sa AlignDecompositionFrameToModes
  /// 
  
  // Get the necessary rotation
  Quaternion R_delta;
  GetAlignmentOfFrame(A, t_fid, R_delta);
  
  // Apply the shift in frame
  SetFrame(R_delta * Frame());
  
  // Record what happened
  history << "### this->AlignFrame(A, " << std::setprecision(16) << t_fid << ");  # R_delta=" << R_delta << std::endl;
  
  return *this;
}

#ifndef DOXYGEN
// This is a local object used by AlignTimeAndFrame
class WaveformAligner {
private:
  const GWFrames::Waveform& a, b;
  std::vector<double> t;
  std::vector<GWFrames::Quaternion> aFrame;
public:
  double Multiplier;
  WaveformAligner(const GWFrames::Waveform& A, const GWFrames::Waveform& B, const double t1, const double t2, const double M=100.0)
    : a(A), b(B), t(a.T()), aFrame(a.Frame()), Multiplier(M)
  {
    // Check to make sure we have sufficient times before any offset.
    // (This is necessary but not sufficient for the method to work.)
    if(t1<a.T(0)) {
      std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Alignment time t1=" << t1
		<< " does not occur in Waveform A (which has A.T(0)=" << A.T(0) << ")." << std::endl;
      throw(GWFrames_IndexOutOfBounds);
    }
    if(t1<b.T(0)) {
      std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Alignment time t1=" << t1
		<< " does not occur in Waveform B (which has B.T(0)=" << B.T(0) << ")." << std::endl;
      throw(GWFrames_IndexOutOfBounds);
    }
    if(t2>a.T().back()) {
      std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Alignment time t2=" << t2
		<< " does not occur in Waveform A (which has A.T(-1)=" << A.T().back() << ")." << std::endl;
      throw(GWFrames_IndexOutOfBounds);
    }
    if(t2>B.T().back()) {
      std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Alignment time t2=" << t2
		<< " does not occur in Waveform B (which has B.T(-1)=" << B.T().back() << ")." << std::endl;
      throw(GWFrames_IndexOutOfBounds);
    }
    // Store the fixed frame (A) and its set of times, to which we
    // will interpolate.
    unsigned int i=t.size()-1;
    while(t[i]>t2 && i>0) { --i; }
    t.erase(t.begin()+i, t.end());
    aFrame.erase(aFrame.begin()+i, aFrame.end());
    i=0;
    while(i<a.T().size() && a.T(i)<t1) { ++i; }
    t.erase(t.begin(), t.begin()+i);
    aFrame.erase(aFrame.begin(), aFrame.begin()+i);
  }
  
  double EvaluateMinimizationQuantity(const double deltat, const double deltax, const double deltay, const double deltaz) const {
    using namespace GWFrames; // Allow me to subtract a double from a vector<double> below
    const GWFrames::Quaternion R_delta = GWFrames::exp(GWFrames::Quaternion(0, deltax, deltay, deltaz));
    const std::vector<GWFrames::Quaternion> bFrame = GWFrames::Squad(R_delta * b.Frame(), (b.T())+Multiplier*deltat, t);
    const unsigned int Size=bFrame.size();
    double f = 0.0;
    double fdot_last = 4 * GWFrames::normsquared( GWFrames::log( aFrame[0] * GWFrames::inverse(bFrame[0]) ) );
    for(unsigned int i=1; i<Size; ++i) {
      const double fdot = 4 * GWFrames::normsquared( GWFrames::log( aFrame[i] * GWFrames::inverse(bFrame[i]) ) );
      f += (t[i]-t[i-1])*(fdot+fdot_last)/2.0;
      fdot_last = fdot;
    }
    return f;
  }
};
// Local utility function used by GSL below
double minfunc (const gsl_vector* delta, void* params) {
  WaveformAligner* Aligner = (WaveformAligner*) params;
  return Aligner->EvaluateMinimizationQuantity(gsl_vector_get(delta,0),
					       gsl_vector_get(delta,1),
					       gsl_vector_get(delta,2),
					       gsl_vector_get(delta,3));
}
#endif // DOXYGEN

/// Get time and frame offset for alignment over extended region.
void GWFrames::Waveform::GetAlignmentOfTimeAndFrame(const Waveform& A, const double t1, const double t2, double& deltat, Quaternion& R_delta) const {
  /// 
  /// \param A Fixed Waveform in corotating frame to which this Waveform is aligned
  /// \param t1 Initial time of region over which differences are minimized
  /// \param t2 Final time of region over which differences are minimized
  /// \param deltat Returned time offset
  /// \param R_delta Returned rotation offset
  /// 
  /// This function simply finds the time and rotation shifts
  /// necessary to align this waveform to the other at the fiducial
  /// time, rather than applying it.  This is called by
  /// `AlignTimeAndFrame` and probably does not need to be called
  /// directly; see that function's documentation for more details.
  /// 
  /// \sa AlignTimeAndFrame
  /// 
  
  if(frameType != A.frameType || (frameType!=GWFrames::Corotating && frameType!=GWFrames::Aligned)) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
	      << "\nError: GetAlignmentOfTimeAndFrame assumes that the two Waveforms are in the type of same frame, and that"
	      << "\n       that frame is physically meaningful (either " << GWFrames::WaveformFrameNames[GWFrames::Corotating]
	      << " or " << GWFrames::WaveformFrameNames[GWFrames::Aligned] << "),"
	      << "\n       so that it makes sense to align the frames."
	      << "\n       This Waveform is in the " << GWFrames::WaveformFrameNames[frameType] << " frame,"
	      << "\n       The Waveform in the argument is in the " << GWFrames::WaveformFrameNames[A.frameType] << " frame.\n"
	      << "\n       Also note that each waveform should have its decomposition frame aligned to its modes (see `AlignDecompositionFrameToModes`).\n"
	      << std::endl;
    throw(GWFrames_WrongFrameType);
  }
  
  const Waveform& B = *this;
  
  const unsigned int MaxIterations = 2000;
  const double MinSimplexSize = 1.0e-10;
  const double InitialTrialTimeStep = 0.01;
  const double InitialTrialAngleStep = 0.01;
  
  WaveformAligner Aligner(A, B, t1, t2);
  const unsigned int NDimensions = 4;
  
  // Use Nelder-Mead simplex minimization
  const gsl_multimin_fminimizer_type* T = 
    gsl_multimin_fminimizer_nmsimplex2;
  gsl_multimin_fminimizer* s = NULL;
  gsl_vector* ss;
  gsl_vector* x;
  gsl_multimin_function minex_func;
  size_t iter = 0;
  int status = GSL_CONTINUE;
  double size = 0.0;
  
  // Set initial values
  x = gsl_vector_alloc(NDimensions);
  gsl_vector_set(x, 0, 0.0);
  gsl_vector_set(x, 1, 0.0);
  gsl_vector_set(x, 2, 0.0);
  gsl_vector_set(x, 3, 0.0);
  
  // Set initial step sizes
  ss = gsl_vector_alloc(NDimensions);
  gsl_vector_set(ss, 0, InitialTrialTimeStep);
  gsl_vector_set(ss, 1, InitialTrialAngleStep);
  gsl_vector_set(ss, 2, InitialTrialAngleStep);
  gsl_vector_set(ss, 3, InitialTrialAngleStep);
  
  minex_func.n = NDimensions;
  minex_func.f = &minfunc;
  minex_func.params = (void*) &Aligner;
  
  s = gsl_multimin_fminimizer_alloc(T, NDimensions);
  gsl_multimin_fminimizer_set(s, &minex_func, x, ss);
  
  // Run the minimization
  while(status == GSL_CONTINUE && iter < MaxIterations) {
    iter++;
    status = gsl_multimin_fminimizer_iterate(s);
    // std::cout << iter
    // 	      << "\t" << gsl_vector_get(s->x,0) << "\t" << gsl_vector_get(s->x,1)
    // 	      << "\t" << gsl_vector_get(s->x,2) << "\t" << gsl_vector_get(s->x,3)
    // 	      << "\t" << s->fval << std::endl;
    if(status) break;
    size = gsl_multimin_fminimizer_size(s);
    status = gsl_multimin_test_size(size, MinSimplexSize);
  }
  
  // Apply time shift and rotation
  deltat = gsl_vector_get(s->x, 0) * Aligner.Multiplier;
  R_delta = GWFrames::exp(GWFrames::Quaternion(0.0, gsl_vector_get(s->x, 1), gsl_vector_get(s->x, 2), gsl_vector_get(s->x, 3)));
  
  // Free allocated memory
  gsl_vector_free(x);
  gsl_vector_free(ss);
  gsl_multimin_fminimizer_free(s);

}

/// Align time and frame over extended region.
GWFrames::Waveform& GWFrames::Waveform::AlignTimeAndFrame(const GWFrames::Waveform& A, const double t1, const double t2) {
  /// 
  /// \param A Fixed Waveform in corotating frame to which this Waveform is aligned
  /// \param t1 Initial time of region over which differences are minimized
  /// \param t2 Final time of region over which differences are minimized
  /// 
  /// Note that this function operates in place; the Waveform to which
  /// it is applied will change.  However, the modes are not altered;
  /// only the `t` and `frame` data are.
  /// 
  /// As noted above, it is implicitly assumed that both Waveforms are
  /// in their corotating frames, with the modes appropriately aligned
  /// to the frames at t_fid.  The assumption is that the frames
  /// actually represent something physically meaningful, so that it
  /// is meaningful to insist that they be the same.
  /// 
  /// Then, this function adjust the time and orientation of this
  /// Waveform, so that the difference between the two frames is
  /// minimized.  That difference is measured by finding the rotor
  /// R_Delta required to rotate one frame into the other, taking the
  /// angle of that rotor, and integrating over the region [t1, t2].
  /// 
  /// Relative to the inertial basis, the physical measurables
  /// (angular-velocity vector and dominant eigenvector of \f$<LL>\f$)
  /// of this Waveform are rotated.
  /// 
  /// \sa AlignDecompositionFrameToModes
  /// 
  
  // Apply time shift and rotation
  double deltat;
  Quaternion R_delta;
  GetAlignmentOfTimeAndFrame(A, t1, t2, deltat, R_delta);
  SetTime(T() + deltat);
  SetFrame(R_delta * Frame());
  
  // Record what happened
  history << "### this->AlignTimeAndFrame(A, " << std::setprecision(16) << t1 << ", " << t2 << ");  # deltat=" << deltat << "; R_delta=" << R_delta << std::endl;
  
  return *this;
}


/// Return a Waveform with differences between the two inputs.
GWFrames::Waveform GWFrames::Waveform::Compare(const GWFrames::Waveform& A, const double MinTimeStep, const double MinTime) const {
  /// This function simply subtracts the data in this Waveform from
  /// the data in Waveform A, and finds the rotation needed to take
  /// this frame into frame A.  Note that the waveform data are stored
  /// as complex numbers, rather than as modulus and phase.
  
  // Make B a convenient alias for *this
  const GWFrames::Waveform& B = *this;
  
  // Check to see if the frameTypes are the same
  if(frameType != A.frameType) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
	      << "\nWarning:"
	      << "\n       This Waveform is in the " << GWFrames::WaveformFrameNames[frameType] << " frame,"
	      << "\n       The Waveform in the argument is in the " << GWFrames::WaveformFrameNames[A.frameType] << " frame."
	      << "\n       Comparing them probably does not make sense.\n"
	      << std::endl;
  }
  
  // Make sure we have the same number of modes in the input data
  if(NModes() != B.NModes()) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Trying to Compare Waveforms with mismatched LM data."
	      << "\nA.NModes()=" << A.NModes() << "\tB.NModes()=" << B.NModes() << std::endl;
    throw(GWFrames_WaveformMissingLMIndex);
  }
  // We'll put all the data in a new Waveform C
  GWFrames::Waveform C;
  // Store both old histories in C's
  C.history << "### B.Compare(A)\n"
	    << "#### A.history.str():\n" << A.history.str()
	    << "#### B.history.str():\n" << B.history.str()
	    << "#### End of old histories from `Compare`" << std::endl;
  // The new time axis will be the intersection of the two old ones
  C.t = GWFrames::Intersection(A.t, B.t);
  // Copy the basics
  C.frameType = frameType;
  C.dataType = dataType;
  C.rIsScaledOut = rIsScaledOut;
  C.mIsScaledOut = mIsScaledOut;
  // We'll assume that {A.lm}=={B.lm} as sets, and account for
  // disordering below
  C.lm = A.lm;
  // Process the frame, depending on the sizes of the input frames
  if(A.Frame().size()>1 && B.Frame().size()>1) {
    // Find the frames interpolated to the appropriate times
    const vector<Quaternion> Aframe = GWFrames::Squad(A.frame, A.t, C.t);
    const vector<Quaternion> Bframe = GWFrames::Squad(B.frame, B.t, C.t);
    // Assign the data
    C.frame.resize(C.NTimes());
    for(unsigned int i_t=0; i_t<C.t.size(); ++i_t) {
      C.frame[i_t] = Aframe[i_t] * GWFrames::inverse(Bframe[i_t]);
    }
  } else if(A.Frame().size()==1 && B.Frame().size()>1) {
    // Find the frames interpolated to the appropriate times
    const vector<Quaternion> Bframe = GWFrames::Squad(B.frame, B.t, C.t);
    // Assign the data
    C.frame.resize(C.NTimes());
    for(unsigned int i_t=0; i_t<C.t.size(); ++i_t) {
      C.frame[i_t] = A.Frame(0) * GWFrames::inverse(Bframe[i_t]);
    }
  } else if(A.Frame().size()>1 && B.Frame().size()==1) {
    // Find the frames interpolated to the appropriate times
    const vector<Quaternion> Aframe = GWFrames::Squad(A.frame, A.t, C.t);
    // Assign the data
    C.frame.resize(C.NTimes());
    for(unsigned int i_t=0; i_t<C.t.size(); ++i_t) {
      C.frame[i_t] = Aframe[i_t] * GWFrames::inverse(B.Frame(0));
    }
  } else if(A.Frame().size()==1 && B.Frame().size()==1) {
    // Assign the data
    C.frame = vector<Quaternion>(1,A.Frame(0) * GWFrames::inverse(B.Frame(0)));
  } else if(A.Frame().size()==0 && B.Frame().size()==1) {
    // Assign the data
    C.frame = vector<Quaternion>(1,GWFrames::inverse(B.Frame(0)));
  } else if(A.Frame().size()==1 && B.Frame().size()==0) {
    // Assign the data
    C.frame = vector<Quaternion>(1,A.Frame(0));
  } // else, leave the frame data empty
  // Reserve space for the data
  C.data.resize(C.lm.size(), C.t.size());
  // Construct the GSL interpolators for the data
  gsl_interp_accel* accReA = gsl_interp_accel_alloc();
  gsl_interp_accel* accImA = gsl_interp_accel_alloc();
  gsl_interp_accel* accReB = gsl_interp_accel_alloc();
  gsl_interp_accel* accImB = gsl_interp_accel_alloc();
  gsl_spline* splineReA = gsl_spline_alloc(gsl_interp_cspline, A.NTimes());
  gsl_spline* splineImA = gsl_spline_alloc(gsl_interp_cspline, A.NTimes());
  gsl_spline* splineReB = gsl_spline_alloc(gsl_interp_cspline, B.NTimes());
  gsl_spline* splineImB = gsl_spline_alloc(gsl_interp_cspline, B.NTimes());
  // Now loop over each mode filling in the waveform data
  for(unsigned int Mode=0; Mode<A.NModes(); ++Mode) {
    // Assume that all the ell,m data are the same, but not necessarily in the same order
    const unsigned int BMode = B.FindModeIndex(A.lm[Mode][0], A.lm[Mode][1]);
    // Extract the real and imaginary parts of the data separately for GSL
    const vector<double> ReA = A.Re(Mode);
    const vector<double> ImA = A.Im(Mode);
    const vector<double> ReB = B.Re(BMode);
    const vector<double> ImB = B.Im(BMode);
    // Initialize the interpolators for this data set
    gsl_spline_init(splineReA, &(A.t)[0], &ReA[0], A.NTimes());
    gsl_spline_init(splineImA, &(A.t)[0], &ImA[0], A.NTimes());
    gsl_spline_init(splineReB, &(B.t)[0], &ReB[0], B.NTimes());
    gsl_spline_init(splineImB, &(B.t)[0], &ImB[0], B.NTimes());
    // Assign the data from the transition
    for(unsigned int i_t=0; i_t<C.t.size(); ++i_t) {
      C.data[Mode][i_t] = complex<double>( gsl_spline_eval(splineReA, C.t[i_t], accReA), gsl_spline_eval(splineImA, C.t[i_t], accImA) )
	- complex<double>( gsl_spline_eval(splineReB, C.t[i_t], accReB), gsl_spline_eval(splineImB, C.t[i_t], accImB) );
    }
  }
  gsl_interp_accel_free(accReA);
  gsl_interp_accel_free(accImA);
  gsl_interp_accel_free(accReB);
  gsl_interp_accel_free(accImB);
  gsl_spline_free(splineReA);
  gsl_spline_free(splineImA);
  gsl_spline_free(splineReB);
  gsl_spline_free(splineImB);
  
  return C;
}

/// Local utility function 
inline double TransitionFunction_Smooth(const double x) {
  /// This smoothly transitions from 0.0 for x<=0.0 to 1.0 for x>=1.0.
  /// The function is just the usual transition function based on the
  /// familiar smooth but non-analytic function.
  return ( x<=0.0 ? 0.0 : ( x>=1.0 ? 1.0 : 1.0/(1.0+std::exp(1.0/(x-1.0) + 1.0/x)) ) );
}

/// Hybridize this Waveform with another.
GWFrames::Waveform GWFrames::Waveform::Hybridize(const GWFrames::Waveform& B, const double t1, const double t2, const double tMinStep) const {
  /// 
  /// \param B Second Waveform to hybridize with
  /// \param t1 Beginning of time over which to transition
  /// \param t2 End of time over which to transition
  /// \param tMinStep Lower limit on time step appearing in the output
  /// 
  /// This function simply takes two Waveforms and blends them
  /// together.  In particular, it does not align the Waveforms; that
  /// is assumed to have been done already.  The transition function is a smooth 
  /// 
  /// Note that this function does NOT operate in place; a new
  /// Waveform object is constructed and returned.
  
  // Make A a convenient alias
  const GWFrames::Waveform& A = *this;
  
  // Check to see if the frameTypes are the same
  if(A.frameType != B.frameType) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
	      << "\nWarning:"
	      << "\n       This Waveform is in the " << GWFrames::WaveformFrameNames[A.frameType] << " frame,"
	      << "\n       The Waveform in the argument is in the " << GWFrames::WaveformFrameNames[B.frameType] << " frame."
	      << "\n       Comparing them probably does not make sense.\n"
	      << std::endl;
  }
  
  // Make sure we have the same number of modes in the input data
  if(NModes() != B.NModes()) {
    std::cerr << "\n\n" << __FILE__ << ":" << __LINE__ << ": Trying to Align Waveforms with mismatched LM data."
	      << "\nA.NModes()=" << A.NModes() << "\tB.NModes()=" << B.NModes() << std::endl;
    throw(GWFrames_WaveformMissingLMIndex);
  }
  // Make sure we have sufficient times for the requested hybrid
  {
    const double t1A = A.T(0);
    const double t1B = B.T(0);
    const double t2A = A.T(A.NTimes()-1);
    const double t2B = B.T(B.NTimes()-1);
    if(t1<t1A || t1<t1B || t2>t2A || t2>t2B) {
      std::cerr << "\n\n" << __FILE__ << ":" << __LINE__
		<< ": These Waveforms do not overlap on the requested range."
		<< "\nA.T(0)=" << t1A << "\tB.T(0)" << t1B << "\tt1=" << t1
		<< "\nA.T(-1)=" << t2A << "\tB.T(-1)" << t2B << "\tt2=" << t2 << std::endl;
      throw(GWFrames_EmptyIntersection);
    }
  }
  // We'll put all the data in a new Waveform C
  GWFrames::Waveform C;
  // Store both old histories in C's
  C.history << "### A.Hybridize(B, " << t1 << ", " << t2 << ", " << tMinStep << ")\n"
	    << "#### A.history.str():\n" << A.history.str()
	    << "#### B.history.str():\n" << B.history.str()
	    << "#### End of old histories from `Hybridize`" << std::endl;
  // The new time axis will be the union of the two old ones
  C.t = GWFrames::Union(A.t, B.t, tMinStep);
  // We'll assume that A.lm==B.lm, though we'll account for disordering below
  C.lm = A.lm;
  // Make sure the time stops at the end of B's time (in case A extended further)
  int i_t=C.t.size()-1;
  while(C.T(i_t)>B.t.back() && i_t>0) { --i_t; }
  C.t.erase(C.t.begin()+i_t, C.t.end());
  // Reserve space for everything
  C.frame.resize(C.NTimes());
  C.data.resize(C.lm.size(), C.t.size());
  // Find the indices of the transition points
  unsigned int J01=0, J12=C.NTimes()-1;
  while(C.T(J01)<t1 && J01<C.NTimes()) { J01++; }
  while(C.T(J12)>t2 && J12>0) { J12--; }
  const double T01 = C.T(J01);
  const double TransitionLength = C.T(J12)-T01;
  // Find the frames interpolated to the appropriate times
  vector<Quaternion> Aframe = GWFrames::Squad(A.frame, A.t, vector<double>(&(C.t)[0], &(C.t)[J12]));
  vector<Quaternion> Bframe = GWFrames::Squad(B.frame, B.t, vector<double>(&(C.t)[J01], &(C.t)[C.NTimes()-1]));
  // Assign the frame data from earliest part
  for(unsigned int j=0; j<J01; ++j) {
    C.frame[j] = Aframe[j];
  }
  // Assign the frame data from the transition
  for(unsigned int j=J01; j<J12; ++j) {
    const double Transition = TransitionFunction_Smooth((C.T(j)-T01)/TransitionLength);
    C.frame[j] = GWFrames::Slerp(Transition, Aframe[j], Bframe[j-J01]);
  }
  // Assign the frame data from the latest part
  for(unsigned int j=J12; j<C.NTimes(); ++j) {
    C.frame[j] = Bframe[j-J01];
  }
  // Construct the GSL interpolators for the data
  gsl_interp_accel* accReA = gsl_interp_accel_alloc();
  gsl_interp_accel* accImA = gsl_interp_accel_alloc();
  gsl_interp_accel* accReB = gsl_interp_accel_alloc();
  gsl_interp_accel* accImB = gsl_interp_accel_alloc();
  gsl_spline* splineReA = gsl_spline_alloc(gsl_interp_cspline, A.NTimes());
  gsl_spline* splineImA = gsl_spline_alloc(gsl_interp_cspline, A.NTimes());
  gsl_spline* splineReB = gsl_spline_alloc(gsl_interp_cspline, B.NTimes());
  gsl_spline* splineImB = gsl_spline_alloc(gsl_interp_cspline, B.NTimes());
  // Now loop over each mode filling in the waveform data
  for(unsigned int Mode=0; Mode<A.NModes(); ++Mode) {
    // Assume that all the ell,m data are the same, but not necessarily in the same order
    const unsigned int BMode = B.FindModeIndex(A.lm[Mode][0], A.lm[Mode][1]);
    // Extract the real and imaginary parts of the data separately for GSL
    const vector<double> ReA = A.Re(Mode);
    const vector<double> ImA = A.Im(Mode);
    const vector<double> ReB = B.Re(BMode);
    const vector<double> ImB = B.Im(BMode);
    // Initialize the interpolators for this data set
    gsl_spline_init(splineReA, &(A.t)[0], &ReA[0], A.NTimes());
    gsl_spline_init(splineImA, &(A.t)[0], &ImA[0], A.NTimes());
    gsl_spline_init(splineReB, &(B.t)[0], &ReB[0], B.NTimes());
    gsl_spline_init(splineImB, &(B.t)[0], &ImB[0], B.NTimes());
    // Assign the data from earliest part
    for(unsigned int j=0; j<J01; ++j) {
      C.data[Mode][j] = complex<double>( gsl_spline_eval(splineReA, C.t[j], accReA), gsl_spline_eval(splineImA, C.t[j], accImA) );
    }
    // Assign the data from the transition
    for(unsigned int j=J01; j<J12; ++j) {
      const double Transition = TransitionFunction_Smooth((C.T(j)-T01)/TransitionLength);
      C.data[Mode][j] = complex<double>( gsl_spline_eval(splineReA, C.t[j], accReA), gsl_spline_eval(splineImA, C.t[j], accImA) ) * (1.0-Transition)
	+ complex<double>( gsl_spline_eval(splineReB, C.t[j], accReB), gsl_spline_eval(splineImB, C.t[j], accImB) ) * Transition ;
    }
    // Assign the data from the latest part
    for(unsigned int j=J12; j<C.NTimes(); ++j) {
      C.data[Mode][j] = complex<double>( gsl_spline_eval(splineReB, C.t[j], accReB), gsl_spline_eval(splineImB, C.t[j], accImB) );
    }
  }
  gsl_interp_accel_free(accReA);
  gsl_interp_accel_free(accImA);
  gsl_interp_accel_free(accReB);
  gsl_interp_accel_free(accImB);
  gsl_spline_free(splineReA);
  gsl_spline_free(splineImA);
  gsl_spline_free(splineReB);
  gsl_spline_free(splineImB);
  
  return C;
}



/// Output Waveform object to data file.
const GWFrames::Waveform& GWFrames::Waveform::Output(const std::string& FileName, const unsigned int precision) const {
  ofstream ofs(FileName.c_str(), ofstream::out);
  ofs << setprecision(precision) << flush;
  ofs << history.str() << "### this->Output(" << FileName << ", " << precision << ")" << endl;
  ofs << "# [1] = Time" << endl;
  for(unsigned int i_m=0; i_m<NModes(); ++i_m) {
    ofs << "# [" << 2*i_m+2 << "] = Re{f(" << lm[i_m][0] << "," << lm[i_m][1] << ")}" << endl;
    ofs << "# [" << 2*i_m+3 << "] = Im{f(" << lm[i_m][0] << "," << lm[i_m][1] << ")}" << endl;
  }
  for(unsigned int i_t=0; i_t<NTimes(); ++i_t) {
    ofs << T(i_t) << " ";
    for(unsigned int i_m=0; i_m<NModes()-1; ++i_m) {
      ofs << data[i_m][i_t].real() << " " << data[i_m][i_t].imag() << " ";
    }
    ofs << data[NModes()-1][i_t].real() << " " << data[NModes()-1][i_t].imag() << endl;
  }
  ofs.close();
  return *this;
}


/// Correct the error in RWZ extraction from older SpEC files
GWFrames::Waveform& GWFrames::Waveform::HackSpECSignError() {
  // h(ell,m) -> (-1)^m * h(ell,-m)*
  unsigned int i_m = 0;
  unsigned int N_m = NModes();
  unsigned int N_t = NTimes();
  for(int ell=2; ; ++ell) {
    if(i_m>=N_m) {
      break;
    }
    for(int m=1; m<=ell; ++m) {
      // First, swap the m and -m modes
      unsigned int iPositive = FindModeIndex(ell,m);
      unsigned int iNegative = FindModeIndex(ell,-m);
      lm[iNegative].swap(lm[iPositive]);
      // Next, swap the signs as appropriate
      if(m%2==0) {
	for(unsigned int i_t=0; i_t<N_t; ++i_t) {
	  data[iPositive][i_t].imag() *= -1;
	  data[iNegative][i_t].imag() *= -1;
	}
      } else {
	for(unsigned int i_t=0; i_t<N_t; ++i_t) {
	  data[iPositive][i_t].real() *= -1;
	  data[iNegative][i_t].real() *= -1;
	}
      }
      ++i_m; // For positive m
      ++i_m; // For negative m
    }
    // Don't forget about m=0
    unsigned int iZero = FindModeIndex(ell,0);
    for(unsigned int i_t=0; i_t<N_t; ++i_t) {
      data[iZero][i_t].imag() *= -1;
    }
    ++i_m; // For m=0
  }
  return *this;
}






//////////////////////////
/// Waveforms (plural!) //
//////////////////////////


// Constructors

/// Empty constructor of N empty objects.
GWFrames::Waveforms::Waveforms(const int N) : Ws(N), CommonTimeSet(false) { }

/// Basic copy constructor.
GWFrames::Waveforms::Waveforms(const Waveforms& In) : Ws(In.Ws), CommonTimeSet(In.CommonTimeSet) { }

/// Basic copy constructor.
GWFrames::Waveforms::Waveforms(const std::vector<Waveform>& In) : Ws(In), CommonTimeSet(false) { }

/// Interpolate to a common set of times.
void GWFrames::Waveforms::SetCommonTime(std::vector<std::vector<double> >& Radii,
							const double MinTimeStep, const double EarliestTime, const double LatestTime) {
  const unsigned int NWaveforms = Radii.size();
  vector<double> TLimits(2);
  TLimits[0] = EarliestTime;
  TLimits[1] = LatestTime;
  vector<double> T = GWFrames::Intersection(TLimits, Ws[0].T(), MinTimeStep, EarliestTime, LatestTime);
  for(unsigned int i_W=1; i_W<Ws.size(); ++i_W) {
    T = GWFrames::Intersection(T, Ws[i_W].T());
  }
  // Interpolate radii
  gsl_interp_accel* acc = gsl_interp_accel_alloc();
  gsl_spline* spline = gsl_spline_alloc(gsl_interp_cspline, Ws[0].NTimes());
  for(unsigned int i_W=0; i_W<NWaveforms; ++i_W) {
    vector<double> OriginalTime = Ws[i_W].T();
    vector<double> NewRadii(T.size());
    gsl_spline_init(spline, &OriginalTime[0], &Radii[i_W][0], Radii[i_W].size());
    for(unsigned int i_t=0; i_t<NewRadii.size(); ++i_t) {
      NewRadii[i_t] = gsl_spline_eval(spline, T[i_t], acc);
    }
    Radii[i_W] = NewRadii;
  }
  gsl_interp_accel_free(acc);
  gsl_spline_free(spline);
  // Interpolate Waveforms
  for(unsigned int i_W=0; i_W<NWaveforms; ++i_W) {
    Ws[i_W] = Ws[i_W].Interpolate(T);
  }
  CommonTimeSet = true;
  return;
}

template <typename T>
string NumberToString ( T Number ) {
  std::ostringstream ss;
  ss << Number;
  return ss.str();
}

/// Main extrapolation routine.
GWFrames::Waveforms GWFrames::Waveforms::Extrapolate(std::vector<std::vector<double> >& Radii,
						     const std::vector<int>& ExtrapolationOrders,
						     const std::vector<double>& Omegas)
{
  /// 
  /// \param Radii Array of radii for each Waveform (first index) and each time (second index)
  /// \param ExtrapolationOrders List of integers denote extrapolation orders
  /// \param Omegas Optional list of angular frequencies for scaling extrapolation polynomial
  /// 
  /// The input FiniteRadiusWaveforms are assumed to be properly
  /// scaled and time-retarded, and interpolated to a uniform set of
  /// retarded times.  This function simply steps through the indices,
  /// fitting those data to polynomials in 1/radius, and evaluating at
  /// 0 (for infinity).
  /// 
  /// The extrapolation orders can be negative.  In this case, the
  /// scaled, time-retarded waveform at finite radius is given, where
  /// N=-1 is the outermost Waveform, N=-2 is the second to outermost,
  /// etc.
  /// 
  /// Note that the fitting uses gsl_multifit_linear_usvd, which is
  /// GSL's fitting function that does NOT use column scaling
  /// (specified by the 'u' in front of 'svd' in the function name).
  /// The basic GSL fitting function uses column scaling "to improve
  /// the accuracy of the singular values".  However, for convergent
  /// series, this scaling can make all the coefficients roughly equal
  /// (just as the `Omegas` option does), which defeats the SVD.
  /// 
  
  Waveforms& FiniteRadiusWaveforms = *this;
  if(! FiniteRadiusWaveforms.CommonTimeSet) { FiniteRadiusWaveforms.SetCommonTime(Radii); }
  
  // Get the various dimensions, etc.
  const int MaxN = *std::max_element(ExtrapolationOrders.begin(), ExtrapolationOrders.end());
  const int MinN = *std::min_element(ExtrapolationOrders.begin(), ExtrapolationOrders.end());
  const bool UseOmegas = (Omegas.size()!=0);
  const unsigned int NTimes = FiniteRadiusWaveforms[0].NTimes();
  const unsigned int NModes = FiniteRadiusWaveforms[0].NModes();
  const unsigned int NFiniteRadii = FiniteRadiusWaveforms.size();
  const unsigned int NExtrapolations = ExtrapolationOrders.size();
  const double SVDTol = 1.e-12; // Same as Numerical Recipes default in fitsvd.h
  
  // Make sure everyone is playing with a full deck
  if((unsigned int)(std::abs(MinN))>NFiniteRadii) {
      cerr << "\n\n" << __FILE__ << ":" << __LINE__
	   << "\nERROR: Asking for finite-radius waveform " << MinN << ", but only got " << NFiniteRadii << " finite-radius Waveform objects."
	   << "\n       Need at least as " << std::abs(MinN) << " finite-radius waveforms."
	   << "\n\n" << endl;
      throw(GWFrames_IndexOutOfBounds);
  }
  if(MaxN>0 && (unsigned int)(MaxN+1)>=NFiniteRadii) {
      cerr << "\n\n" << __FILE__ << ":" << __LINE__
	   << "\nERROR: Asking for extrapolation up to order " << MaxN << ", but only got " << NFiniteRadii << " finite-radius Waveform objects."
	   << "\n       Need at least " << MaxN+1 << " waveforms."
	   << "\n\n" << endl;
      throw(GWFrames_IndexOutOfBounds);
  }
  if(Radii.size()!=NFiniteRadii) {
      cerr << "\n\n" << __FILE__ << ":" << __LINE__
	   << "\nERROR: Mismatch in data to be extrapolated; there are different numbers of waveforms and radius vectors."
	   << "\n       FiniteRadiusWaveforms.size()=" << NFiniteRadii
	   << "\n       Radii.size()=" << Radii.size()
	   << "\n\n" << endl;
      throw(GWFrames_VectorSizeMismatch);
  }
  if(UseOmegas && Omegas.size()!=NTimes) {
      cerr << "\n\n" << __FILE__ << ":" << __LINE__
  	   << "\nERROR: NTimes mismatch in data to be extrapolated."
  	   << "\n       FiniteRadiusWaveforms[0].NTimes()=" << NTimes
  	   << "\n       Omegas.size()=" << Omegas.size()
  	   << "\n\n" << endl;
      throw(GWFrames_VectorSizeMismatch);
  }
  for(unsigned int i_W=1; i_W<NFiniteRadii; ++i_W) {
    if(FiniteRadiusWaveforms[i_W].NTimes() != NTimes) {
      cerr << "\n\n" << __FILE__ << ":" << __LINE__
	   << "\nERROR: NTimes mismatch in data to be extrapolated."
	   << "\n       FiniteRadiusWaveforms[0].NTimes()=" << NTimes
	   << "\n       FiniteRadiusWaveforms[" << i_W << "].NTimes()=" << FiniteRadiusWaveforms[i_W].NTimes()
	   << "\n\n" << endl;
      throw(GWFrames_VectorSizeMismatch);
    }
    if(FiniteRadiusWaveforms[i_W].NModes() != NModes) {
      cerr << "\n\n" << __FILE__ << ":" << __LINE__
	   << "\nERROR: NModes mismatch in data to be extrapolated."
	   << "\n       FiniteRadiusWaveforms[0].NModes()=" << NModes
	   << "\n       FiniteRadiusWaveforms[" << i_W << "].NModes()=" << FiniteRadiusWaveforms[i_W].NModes()
	   << "\n\n" << endl;
      throw(GWFrames_VectorSizeMismatch);
    }
    if(Radii[i_W].size() != NTimes) {
      cerr << "\n\n" << __FILE__ << ":" << __LINE__
	   << "\nERROR: NTimes mismatch in data to be extrapolated."
	   << "\n       FiniteRadiusWaveforms[0].NTimes()=" << NTimes
	   << "\n       Radii[" << i_W << "].size()=" << Radii[i_W].size()
	   << "\n\n" << endl;
      throw(GWFrames_VectorSizeMismatch);
    }
  }
  
  // Set up the output data, recording everything but the mode data
  GWFrames::Waveforms ExtrapolatedWaveforms(2*NExtrapolations);
  for(unsigned int i_N=0; i_N<NExtrapolations; ++i_N) {
    const int N = ExtrapolationOrders[i_N];
    if(N<0) {
      ExtrapolatedWaveforms[i_N] = FiniteRadiusWaveforms[NFiniteRadii+N];
    } else {
      // Do everything but set the data
      ExtrapolatedWaveforms[i_N].HistoryStream() << "### Extrapolating with N=" << N << "\n";
      ExtrapolatedWaveforms[i_N].AppendHistory("######## Begin old history ########\n");
      ExtrapolatedWaveforms[i_N].AppendHistory(FiniteRadiusWaveforms[NFiniteRadii-1].HistoryStr());
      ExtrapolatedWaveforms[i_N].AppendHistory("######## End old history ########\n");
      ExtrapolatedWaveforms[i_N].SetT(FiniteRadiusWaveforms[NFiniteRadii-1].T());
      ExtrapolatedWaveforms[i_N].SetFrame(FiniteRadiusWaveforms[NFiniteRadii-1].Frame());
      ExtrapolatedWaveforms[i_N].SetFrameType(WaveformFrameType(FiniteRadiusWaveforms[NFiniteRadii-1].FrameType()));
      ExtrapolatedWaveforms[i_N].SetDataType(WaveformDataType(FiniteRadiusWaveforms[NFiniteRadii-1].DataType()));
      ExtrapolatedWaveforms[i_N].SetRIsScaledOut(FiniteRadiusWaveforms[NFiniteRadii-1].RIsScaledOut());
      ExtrapolatedWaveforms[i_N].SetMIsScaledOut(FiniteRadiusWaveforms[NFiniteRadii-1].MIsScaledOut());
      ExtrapolatedWaveforms[i_N].SetLM(FiniteRadiusWaveforms[NFiniteRadii-1].LM());
      ExtrapolatedWaveforms[i_N].ResizeData(NModes, NTimes);
      // Set up the waveforms for sigma
      ExtrapolatedWaveforms[i_N+NExtrapolations].HistoryStream() << "### Extrapolating with N=" << N << "\n";
      ExtrapolatedWaveforms[i_N+NExtrapolations].AppendHistory("######## Begin old history ########\n");
      ExtrapolatedWaveforms[i_N+NExtrapolations].AppendHistory(FiniteRadiusWaveforms[NFiniteRadii-1].HistoryStr());
      ExtrapolatedWaveforms[i_N+NExtrapolations].AppendHistory("######## End old history ########\n");
      ExtrapolatedWaveforms[i_N+NExtrapolations].AppendHistory("### # This Waveform stores the uncertainty estimate for this extrapolation.\n");
      ExtrapolatedWaveforms[i_N+NExtrapolations].SetT(FiniteRadiusWaveforms[NFiniteRadii-1].T());
      ExtrapolatedWaveforms[i_N+NExtrapolations].SetFrame(FiniteRadiusWaveforms[NFiniteRadii-1].Frame());
      ExtrapolatedWaveforms[i_N+NExtrapolations].SetFrameType(WaveformFrameType(FiniteRadiusWaveforms[NFiniteRadii-1].FrameType()));
      ExtrapolatedWaveforms[i_N+NExtrapolations].SetDataType(WaveformDataType(FiniteRadiusWaveforms[NFiniteRadii-1].DataType()));
      ExtrapolatedWaveforms[i_N+NExtrapolations].SetRIsScaledOut(FiniteRadiusWaveforms[NFiniteRadii-1].RIsScaledOut());
      ExtrapolatedWaveforms[i_N+NExtrapolations].SetMIsScaledOut(FiniteRadiusWaveforms[NFiniteRadii-1].MIsScaledOut());
      ExtrapolatedWaveforms[i_N+NExtrapolations].SetLM(FiniteRadiusWaveforms[NFiniteRadii-1].LM());
      ExtrapolatedWaveforms[i_N+NExtrapolations].ResizeData(NModes, NTimes);
    }
  }
  
  if(MaxN<0) { return ExtrapolatedWaveforms; }
  const unsigned int MaxCoefficients = (unsigned int)(MaxN+1);
  
  // // Clear the extrapolation-coefficient files and write the headers
  // for(unsigned int i_N=0; i_N<NExtrapolations; ++i_N) {
  //   const int N = ExtrapolationOrders[i_N];
  //   if(N<0) { continue; }
  //   const string FileName = "Extrapolation_N"+NumberToString<int>(N)+"_re_l2_m2.dat";
  //   FILE* ofp = fopen(FileName.c_str(), "w");
  //   fprintf(ofp, "# [1] = t\n");
  //   for(int i_c=0; i_c<N+1; ++i_c) {
  //     fprintf(ofp, "# [%d] = i%d\n", 2*i_c+2, i_c);
  //     fprintf(ofp, "# [%d] = sigma%d\n", 2*i_c+3, i_c);
  //   }
  //   fclose(ofp);
  // }
  
  // Loop over time
  #pragma omp parallel for
  for(unsigned int i_t=0; i_t<NTimes; ++i_t) {
    
    // Set up the gsl storage variables
    size_t EffectiveRank;
    double ChiSquared;
    gsl_matrix *OneOverRadii, *Covariance;
    gsl_vector *Re, *Im, *FitCoefficients;
    OneOverRadii = gsl_matrix_alloc(NFiniteRadii, MaxCoefficients);
    Covariance = gsl_matrix_alloc(MaxCoefficients, MaxCoefficients);
    Re = gsl_vector_alloc(NFiniteRadii);
    Im = gsl_vector_alloc(NFiniteRadii);
    FitCoefficients = gsl_vector_alloc(MaxCoefficients);
    
    // Set up the radius data (if we're not using Omega)
    if(! UseOmegas) {
      for(unsigned int i_W=0; i_W<NFiniteRadii; ++i_W) {
	const double OneOverRadius = 1.0/Radii[i_W][i_t];
	gsl_matrix_set(OneOverRadii, i_W, 0, 1.0);
	for(unsigned int i_N=1; i_N<MaxCoefficients; ++i_N) {
	  gsl_matrix_set(OneOverRadii, i_W, i_N, OneOverRadius*gsl_matrix_get(OneOverRadii, i_W, i_N-1));
	}
      }
    }
    
    // Loop over modes
    for(unsigned int i_m=0; i_m<NModes; ++i_m) {
      
      // Set up the radius data (if we are using Omega)
      const int M = FiniteRadiusWaveforms[0].LM(i_m)[1];
      if(UseOmegas) {
	for(unsigned int i_W=0; i_W<NFiniteRadii; ++i_W) {
	  const double OneOverRadius = (M!=0 ? 1.0/(Radii[i_W][i_t]*M*Omegas[i_t]) : 1.0/(Radii[i_W][i_t]));
	  gsl_matrix_set(OneOverRadii, i_W, 0, 1.0);
	  for(unsigned int i_N=1; i_N<MaxCoefficients; ++i_N) {
	    gsl_matrix_set(OneOverRadii, i_W, i_N, OneOverRadius*gsl_matrix_get(OneOverRadii, i_W, i_N-1));
	  }
	}
      }
      
      // Set up the mode data
      for(unsigned int i_W=0; i_W<NFiniteRadii; ++i_W) {
	gsl_vector_set(Re, i_W, FiniteRadiusWaveforms[i_W].Re(i_m,i_t));
	gsl_vector_set(Im, i_W, FiniteRadiusWaveforms[i_W].Im(i_m,i_t));
      }
      
      // Loop over extrapolation orders
      for(unsigned int i_N=0; i_N<NExtrapolations; ++i_N) {
	const int N = ExtrapolationOrders[i_N];
	
	// If non-extrapolating, skip to the next one (the copying was
	// done when ExtrapolatedWaveforms[i_N] was constructed)
	if(N<0) {
	  continue;
	}
	
	// Do the extrapolations
	gsl_multifit_linear_workspace* Workspace = gsl_multifit_linear_alloc(NFiniteRadii, N+1);
	gsl_matrix_view OneOverRadii_N = gsl_matrix_submatrix(OneOverRadii, 0, 0, NFiniteRadii, N+1);
	gsl_matrix_view Covariance_N = gsl_matrix_submatrix(Covariance, 0, 0, N+1, N+1);
	gsl_vector_view FitCoefficients_N = gsl_vector_subvector(FitCoefficients, 0, N+1);
	gsl_multifit_linear_usvd(&OneOverRadii_N.matrix, Re, SVDTol, &EffectiveRank, &FitCoefficients_N.vector, &Covariance_N.matrix, &ChiSquared, Workspace);
	const double re = gsl_vector_get(&FitCoefficients_N.vector, 0);
	const double re_err = std::sqrt(2*M_PI*(NFiniteRadii-EffectiveRank)*gsl_matrix_get(&Covariance_N.matrix, 0, 0));
	// #pragma omp critical
	// if(i_m==0) {
	//   const string FileName = "Extrapolation_N"+NumberToString<int>(N)+"_re_l2_m2.dat";
	//   FILE* ofp = fopen(FileName.c_str(), "a");
	//   fprintf(ofp, "%g ", FiniteRadiusWaveforms[0].T(i_t));
	//   for(int i_c=0; i_c<N+1; ++i_c) {
	//     fprintf(ofp, "%g %g ", gsl_vector_get(&FitCoefficients_N.vector, i_c), std::sqrt(gsl_matrix_get(&Covariance_N.matrix, i_c, i_c)));
	//   }
	//   fprintf(ofp, "\n");
	//   fclose(ofp);
	// }
	gsl_multifit_linear_usvd(&OneOverRadii_N.matrix, Im, SVDTol, &EffectiveRank, &FitCoefficients_N.vector, &Covariance_N.matrix, &ChiSquared, Workspace);
	const double im = gsl_vector_get(&FitCoefficients_N.vector, 0);
	const double im_err = std::sqrt(2*M_PI*(NFiniteRadii-EffectiveRank)*gsl_matrix_get(&Covariance_N.matrix, 0, 0));
	gsl_multifit_linear_free(Workspace);
	ExtrapolatedWaveforms[i_N].SetData(i_m, i_t, std::complex<double>(re,im));
	ExtrapolatedWaveforms[i_N+NExtrapolations].SetData(i_m, i_t, std::complex<double>(re_err,im_err));
	
      } // Loop over extrapolation orders
      
    } // Loop over modes
    
    gsl_vector_free(FitCoefficients);
    gsl_vector_free(Im);
    gsl_vector_free(Re);
    gsl_matrix_free(Covariance);
    gsl_matrix_free(OneOverRadii);
    
  } // Loop over time
  
  return ExtrapolatedWaveforms;
}


==> anc/Waveforms.dox <==
// -*- c++ -*-

/// \class GWFrames::Waveform
/// \brief Fundamental object encapsulating waveform data, such as
/// time, (l,m) information, and complex data.
/// 
/// This object provides the main user interface for this collection
/// of code.  The various methods for this class are intended to
/// provide all manipulations that might be necessary in the course of
/// waveform analysis.
/// 
/// \param history     String recording history of data
/// \param t           Vector of time indices
/// \param frame       Vector of unit quaternions (rotors).  This rotation,
///                    applied to the standard basis (x,y,z) results in
///                    the basis (X,Y,Z), with respect to which the
///                    waveform is decomposed.  If this vector has length
///                    0, the frame is assumed to be constant.  If this
///                    vector has length 1, the frame is assumed to be
///                    constant, but given by that value.  Otherwise, this
///                    vector is assumed to have length NTimes(),
///                    corresponding to the frame at each moment.
/// \param FrameType   Enum type defined as {UnknownFrameType, Inertial,
///                    Aligned, Coorbital, Corotating}.  This is used
///                    to check that appropriate operations are
///                    performed, when such operations are sensitive
///                    to the frame.
/// \param DataType    Enum type defined as {UnknownDataType, h, hdot, 
///                    Psi4}.  This is used to check that appropriate
///                    operations are performed, when such operations
///                    are sensitive to the data type (finding the
///                    flux, for example).
/// \param RScaledOut  Boolean stating whether or not radial dependence
///                    has been scaled out of the data.  If true, the
///                    data represents r*h or r*Psi4, for example.
/// \param MScaledOut  Boolean stating whether or not the mass
///                    dependence has been scaled out of the data.  If
///                    true, the data represents h/M or M*Psi4, for
///                    example, and the time represents t/M.
/// \param lm          Vector of vectors of int's, giving (ell,m) data
/// \param data        Vector of complex numbers representing h or Psi4.
///                    Note that this data is stored as real and imaginary
///                    parts.  In the corotating frame, this is probably
///                    optimal, as decomposing into modulus and phase is no
///                    longer useful, and can actually lead to
///                    discontinuities in m=0 modes.
/// 


==> anc/Waveforms.hpp <==
// Copyright (c) 2013, Michael Boyle
// See LICENSE file for details

#ifndef WAVEFORMS_HPP
#define WAVEFORMS_HPP

#include <string>
#include <sstream>
#include <complex>
#include "Quaternions.hpp"
#include "Utilities.hpp"

namespace GWFrames {
  
  // Note on Waveform Types:
  // In any system, h -- being strain -- should be dimensionless.
  // When G=c=1, the dimensionless quantities are rMPsi4, rhdot, and
  // rhOverM; as are rOverM and tOverM.  When G and c are
  // dimensionful, the dimensionless quantities are
  //     -  (r/c) * (M*G/c^3) * Psi4
  //     -  (r/c) * hdot
  //     -  (r/c) * h / (M*G/c^3)
  //     -  (r/c) / (M*G/c^3)
  //     -  t / (M*G/c^3)
  // To regain the dimensionful quantities, we simply need to remove
  // the relevant dimensionful elements (e.g., the r and M factors).
  
  enum WaveformFrameType { UnknownFrameType, Inertial, Aligned, Coorbital, Corotating };
  static const std::string WaveformFrameNames[5] = { "UnknownFrameType", "Inertial", "Aligned", "Coorbital", "Corotating" };
  enum WaveformDataType { UnknownDataType, h, hdot, Psi4 };
  static const std::string WaveformDataNames[4] = { "UnknownDataType", "h", "hdot", "Psi4" };
  static const std::string WaveformDataNamesLaTeX[4] = { "\\mathrm{unknown data type}", "h", "\\dot{h}", "\\Psi_4" };
  
  class Waveform {
    
  public:  // Constructors and Destructor
    Waveform();
    Waveform(const Waveform& W);
    Waveform(const std::string& FileName, const std::string& DataFormat);
    Waveform(const std::vector<double>& T, const std::vector<std::vector<int> >& LM,
	     const std::vector<std::vector<std::complex<double> > >& Data);
    ~Waveform() { }
    Waveform& operator=(const Waveform&);
    
  protected:  // Member data
    std::stringstream history;
    std::vector<double> t;
    std::vector<Quaternion> frame;
    WaveformFrameType frameType;
    WaveformDataType dataType;
    bool rIsScaledOut;
    bool mIsScaledOut;
    std::vector<std::vector<int> > lm;
    MatrixC data; // Each row (first index, nn) corresponds to a mode
    
  public: // Data alteration functions -- USE AT YOUR OWN RISK!
    inline void AppendHistory(const std::string& Hist) { history << Hist; }
    inline void SetHistory(const std::string& Hist) { history.str(Hist); history.seekp(0, std::ios_base::end); }
    inline void SetT(const std::vector<double>& a) { t = a; }
    inline void SetTime(const std::vector<double>& a) { t = a; }
    inline void SetFrame(const std::vector<Quaternion>& a) { frame = a; }
    inline void SetFrameType(const WaveformFrameType Type) { frameType = Type; }
    inline void SetDataType(const WaveformDataType Type) { dataType = Type; }
    inline void SetRIsScaledOut(const bool Scaled) { rIsScaledOut = Scaled; }
    inline void SetMIsScaledOut(const bool Scaled) { mIsScaledOut = Scaled; }
    inline void SetLM(const std::vector<std::vector<int> >& a) { lm = a; }
    inline void SetData(const std::vector<std::vector<std::complex<double> > >& a) { data = MatrixC(a); }
    inline void SetData(const unsigned int i_Mode, const unsigned int i_Time, const std::complex<double>& a) { data[i_Mode][i_Time] = a; }
    inline void ResizeData(const unsigned int NModes, const unsigned int NTimes) { data.resize(NModes, NTimes); }
    void swap(Waveform& b);
    
  public:  // Data access functions
    inline unsigned int NTimes() const { return t.size(); }
    inline unsigned int NModes() const { return data.nrows(); }
    inline std::string HistoryStr() const { return history.str(); }
    inline std::stringstream& HistoryStream() { return history; }
    inline int FrameType() const { return frameType; }
    inline int DataType() const { return dataType; }
    inline std::string FrameTypeString() const { return WaveformFrameNames[frameType]; }
    inline std::string DataTypeString() const { return WaveformDataNames[dataType]; }
    inline std::string DataTypeLaTeXString() const { return WaveformDataNamesLaTeX[dataType]; }
    inline bool RIsScaledOut() const { return rIsScaledOut; }
    inline bool MIsScaledOut() const { return mIsScaledOut; }
    inline double T(const unsigned int TimeIndex) const { return t[TimeIndex]; }
    inline Quaternion Frame(const unsigned int TimeIndex) const { return (frame.size()>1 ? frame[TimeIndex] : frame[0]); }
    inline double Re(const unsigned int Mode, const unsigned int TimeIndex) const { return real(data[Mode][TimeIndex]); }
    inline double Im(const unsigned int Mode, const unsigned int TimeIndex) const { return imag(data[Mode][TimeIndex]); }
    inline double Abs(const unsigned int Mode, const unsigned int TimeIndex) const { return abs(data[Mode][TimeIndex]); }
    inline double Arg(const unsigned int Mode, const unsigned int TimeIndex) const { return arg(data[Mode][TimeIndex]); }
    inline std::complex<double> Data(const unsigned int Mode, const unsigned int TimeIndex) const { return data[Mode][TimeIndex]; }
    inline std::complex<double> operator()(const unsigned int Mode, const unsigned int TimeIndex) const { return data[Mode][TimeIndex]; }
    inline const std::vector<int>& LM(const unsigned int Mode) const { return lm[Mode]; }
    std::vector<double> Re(const unsigned int Mode) const;
    std::vector<double> Im(const unsigned int Mode) const;
    std::vector<double> Abs(const unsigned int Mode) const;
    std::vector<double> Arg(const unsigned int Mode) const;
    inline std::vector<double> ArgUnwrapped(const unsigned int Mode) const { return Unwrap(Arg(Mode)); }
    std::vector<std::complex<double> > Data(const unsigned int Mode) const;
    inline const std::complex<double>* operator()(const unsigned int Mode) const { return data[Mode]; }
    inline const std::vector<double>& T() const { return t; }
    inline const std::vector<Quaternion>& Frame() const { return frame; }
    inline const std::vector<std::vector<int> >& LM() const { return lm; }
    std::vector<std::vector<double> > Re() const;
    std::vector<std::vector<double> > Im() const;
    std::vector<std::vector<double> > Abs() const;
    std::vector<std::vector<double> > Arg() const;
    std::vector<std::vector<double> > ArgUnwrapped() const;
    std::vector<std::vector<std::complex<double> > > Data() const;
    unsigned int FindModeIndex(const int L, const int M) const;
    std::vector<std::complex<double> > DataDot(const unsigned int Mode) const;
    std::vector<double> Norm(const bool TakeSquareRoot=false) const;
    unsigned int MaxNormIndex(const unsigned int SkipFraction=4) const;
    inline double MaxNormTime(const unsigned int SkipFraction=4) const { return T(MaxNormIndex(SkipFraction)); }
    
  private: // Member function
    Waveform& TransformModesToRotatedFrame(const std::vector<Quaternion>& R_frame);
    Waveform& TransformUncertaintiesToRotatedFrame(const std::vector<Quaternion>& R_frame);
    
  public:  // Member functions
    // Rotate by the given Quaternion(s)
    Waveform& RotatePhysicalSystem(const GWFrames::Quaternion& R_phys);
    Waveform& RotatePhysicalSystem(std::vector<GWFrames::Quaternion> R_phys);
    Waveform& RotateDecompositionBasis(const GWFrames::Quaternion& R_frame);
    Waveform& RotateDecompositionBasis(const std::vector<GWFrames::Quaternion>& R_frame);
    
    Waveform& RotateDecompositionBasisOfUncertainties(const std::vector<GWFrames::Quaternion>& R_frame);
    
    // Radiation-frame calculations
    std::vector<std::vector<double> > LdtVector(std::vector<int> Lmodes=std::vector<int>(0)) const;
    std::vector<Matrix> LLMatrix(std::vector<int> Lmodes=std::vector<int>(0)) const;
    std::vector<std::vector<double> > SchmidtEtAlVector(const double alpha0Guess=0.0, const double beta0Guess=0.0) const;
    std::vector<std::vector<double> > OShaughnessyEtAlVector(const std::vector<int>& Lmodes=std::vector<int>(0)) const;
    std::vector<std::vector<double> > AngularVelocityVector(const std::vector<int>& Lmodes=std::vector<int>(0)) const;
    std::vector<Quaternion> CorotatingFrame(const std::vector<int>& Lmodes=std::vector<int>(0)) const;
    
    // Deduce the PN-equivalent quantities
    std::vector<std::vector<double> > PNEquivalentOrbitalAV(const std::vector<int>& Lmodes=std::vector<int>(0)) const;
    std::vector<std::vector<double> > PNEquivalentPrecessionalAV(const std::vector<int>& Lmodes=std::vector<int>(0)) const;
    
    // Convenient transformations
    Waveform& TransformToSchmidtEtAlFrame(const double alpha0Guess=0.0, const double beta0Guess=0.0);
    Waveform& TransformToOShaughnessyEtAlFrame(const std::vector<int>& Lmodes=std::vector<int>(0));
    Waveform& TransformToAngularVelocityFrame(const std::vector<int>& Lmodes=std::vector<int>(0));
    Waveform& TransformToCorotatingFrame(const std::vector<int>& Lmodes=std::vector<int>(0));
    Waveform& TransformToInertialFrame();
    
    Waveform& TransformUncertaintiesToCorotatingFrame(const std::vector<GWFrames::Quaternion>& R_frame);
    Waveform& TransformUncertaintiesToInertialFrame();
    
    // Alignment, comparison, and hybridization
    Waveform Interpolate(const std::vector<double>& NewTime) const;
    Waveform Segment(const unsigned int i1, const unsigned int i2) const;
    void GetAlignmentOfTime(const Waveform& A, const double t_fid, double& deltat) const;
    Waveform& AlignTime(const Waveform& A, const double t_fid);
    void GetAlignmentOfDecompositionFrameToModes(const double t_fid, Quaternion& R_delta, const std::vector<int>& Lmodes=std::vector<int>(0)) const;
    Waveform& AlignDecompositionFrameToModes(const double t_fid, const std::vector<int>& Lmodes=std::vector<int>(0));
    void GetAlignmentOfFrame(const Waveform& A, const double t_fid, Quaternion& R_delta) const;
    Waveform& AlignFrame(const Waveform& A, const double t_fid);
    void GetAlignmentOfTimeAndFrame(const Waveform& A, const double t1, const double t2, double& deltat, Quaternion& R_delta) const;
    Waveform& AlignTimeAndFrame(const Waveform& A, const double t1, const double t2);
    Waveform Compare(const Waveform& B, const double MinTimeStep=0.005, const double MinTime=-3.0e300) const;
    Waveform Hybridize(const Waveform& B, const double t1, const double t2, const double tMinStep=0.005) const;
    
    // Output to data file
    const Waveform& Output(const std::string& FileName, const unsigned int precision=14) const;
    
    // Correct the error in older RWZ data from SpEC
    Waveform& HackSpECSignError();
    
  }; // class Waveform
  
  
  
  
  class Waveforms { // (plural!)
    
  private:  // Member data
    std::vector<Waveform> Ws;
    bool CommonTimeSet;
    
  public:  // Constructors and Destructor
    Waveforms(const int N=0);
    Waveforms(const Waveforms& In);
    Waveforms(const std::vector<Waveform>& In);
    ~Waveforms() { }
    
  public:  // Operators
    inline const Waveform& operator[](const int i) const { return Ws[i]; }
    inline Waveform& operator[](const int i) { return Ws[i]; }
    
  public:  // Members
    void clear() { Ws.clear(); }
    inline unsigned int size() const { return Ws.size(); }
    void SetCommonTime(std::vector<std::vector<double> >& Radii,
		       const double MinTimeStep=0.005, const double EarliestTime=-3e300, const double LatestTime=3e300);
    Waveforms Extrapolate(std::vector<std::vector<double> >& Radii,
			  const std::vector<int>& ExtrapolationOrders,
			  const std::vector<double>& Omegas=std::vector<double>(0));
    
  }; // class Waveforms (plural!)
  
} // namespace GWFrames

#endif // WAVEFORMS_HPP


==> anc/doxygen2docstring.py <==
#!/usr/bin/env python

"""
Convert doxygen XML to docstring.

The class defined in this file may be used externally.  However, when
called as a script, the docstrings are output in SWIG format.

Usage:

  doxygen2docstring.py ../xml/index.xml GWFrames_Doc.i

index.xml is your doxygen-generated XML file which comes from running
doxygen on the C++ code, and GWFrames_Doc.i is where the output will
be written (the file will be clobbered).

Also, doxygen seems to be failing for my particular versions by
occasionally including the return argument in the docstrings for
certain template types.  The following (regex) replacement in
GWFrames_Doc.i may also be necessary:

  %feature("docstring").*>\**  ->  %feature("docstring")

There are a few specializations to the GWFrames module in this file.
For example, deletion of 'GWFrames::' in certain strings.  Otherwise,
this should be fairly general.

"""


# This code is adapted from doxy2swig.py, which had the following
# license information:
## This code is implemented using Mark Pilgrim's code as a guideline:
##   http://www.faqs.org/docs/diveintopython/kgp_divein.html
##
## Author: Prabhu Ramachandran
## License: BSD style



# Construct dictionary containing function names and docstrings and
# print out docstring features for SWIG.
#
# Each individual version of the function should have the following
# format, so that overloaded functions may be fully documented.
# Different versions of the function should be separated by a couple
# newlines.  If parameters are not documented, that's okay; they
# should still be listed.  Empty parameter lists should just have a
# parenthetical statement like "(no parameters)".  If no description
# is given, that section should be omitted.
#
## Short description as imperative statement.
## ==========================================
##   Parameters
##   ----------
##     const Thingie& Param1
##       Text describing this parameter in some level of detail, which
##       I won't go into here, but should be sufficient to understand
##       this parameter and its function.
##     const Mabob Param2 = Doohicky
##       More info, about Param2 that goes on and on, giving us some
##       useful information about it.
##   Returns
##   -------
##     Doodad& ReturnValue
##   Description
##   -----------
##     Some lengthy description of the workings of this function that
##     provides significant detail.
##     
##     Note that multiple paragraphs are possible -- and likely.  The
##     indentation should be here because this is the only section
##     with line breaks, so the indentation should help the reader
##     scan for function overloads.
# 
# Finally, when all the docstrings are generated for
#   * classes
#   * namespaces
#   * class member functions, free functions in files
# they should be output as `%feature("docstring")` statements



def word_wrap(strings, width=80, ind1=0, ind2=0, prefix=''):
    """ word wrapping function.
        string: the string to wrap
        width: the column number to wrap at
        prefix: prefix each line with this string (goes before any indentation)
        ind1: number of characters to indent the first line
        ind2: number of characters to indent the rest of the lines
        
    """
    stringlist = re.split('\n\s*\n', strings)
    returnstring = ''
    for i,string in enumerate(stringlist):
        string = prefix + ind1 * " " + string.strip()
        newstring = ""
        while len(string) > width:
            # find position of nearest whitespace char to the left of "width"
            marker = width - 1
            while not string[marker].isspace():
                marker = marker - 1
            
            # remove line from original string and add it to the new string
            newline = string[0:marker] + "\n"
            newstring = newstring + newline
            string = prefix + ind2 * " " + string[marker + 1:]
        
        returnstring += newstring + string
        if i<len(stringlist)-1: returnstring += '\n' + prefix + ind1*' ' + '\n'
    
    return returnstring


from xml.dom import minidom
import re
import textwrap
import sys
import types
import os.path
import warnings


class doxy2docstring :
    """
    Convert doxygen XML output to docstring.
    
    Input is the index.xml file doxygen creates.  The file is then
    read, recursively, and the various namespaces, classes, and
    functions are documented.  The result is held in a dictionary,
    where each key is the name of the object and the value is its
    docstring.
    
    This can be output to SWIG format using the class method
    `output_swig("OutputFileName.i")`.
    
    """
    
    def __init__(self, src) :
        """
        Initialize an instance given a source object (file or
        filename).
        
        """
        f = self.open_read(src)
        self.my_dir = os.path.dirname(f.name)
        self.xmldoc = minidom.parse(f).documentElement
        f.close()
        self.documented_objects = {}
        self.tags_re = re.compile(r'<[^>]*>')
        
        # i = 0
        # for memberdef in self.xmldoc.getElementsByTagName('name'):
        #     #print getText(memberdef.childNodes)
        #     self.documented_objects[self.getText(memberdef.childNodes)] = i
        #     i = i+1
        comps = self.xmldoc.getElementsByTagName('compound')
        for c in comps :
            refid = c.attributes['refid'].value
            fname = refid + '.xml'
            if not os.path.exists(fname) :
                fname = os.path.join(self.my_dir,  fname)
            #print("parsing file: {0}".format(fname))
            ## Read file into variable cdoc
            f = self.open_read(fname)
            cdoc = minidom.parse(f).documentElement
            f.close()
            ## Look for classes and namespaces (<compounddef>[kind=="class" || kind=="namespace"])
            for compounddef in cdoc.getElementsByTagName('compounddef') :
                kind = compounddef.attributes['kind'].value
                if kind == 'class' :
                    documented_object = self.human_readable(compounddef.getElementsByTagName('compoundname')[0])
                    docstring = 'class {0}\n{1}\n'.format(documented_object, "="*(6+len(documented_object)))
                    #print(docstring)
                    ## Document class description
                    for child in compounddef.childNodes : # only loop over direct children
                        if ((child.nodeName == 'briefdescription') or (child.nodeName == 'detaileddescription')) :
                            string = self.human_readable(child)
                            if len(string)>0 :
                                docstring += word_wrap(string, ind1=2, ind2=2) + '\n  \n'
                    ## Document variables (children with <memberdef>[kind=="variable"])
                    MemberVariables = False
                    memberdefs = compounddef.getElementsByTagName('memberdef')
                    for memberdef in memberdefs :
                        if (memberdef.attributes['kind'].value=='variable') :
                            if (MemberVariables != True) :
                                docstring += '  Member variables\n  ' + '-'*16 + '\n'
                                MemberVariables = True
                            declaration = self.human_readable(memberdef.getElementsByTagName('type')[0]).replace('GWFrames::','').replace('std::','') + ' ' \
                                + self.human_readable(memberdef.getElementsByTagName('name')[0]) + '\n'
                            docstring += '    ' + declaration
                            ## Add description
                            for child in memberdef.childNodes :
                                if ((child.nodeName == 'briefdescription') or (child.nodeName == 'detaileddescription')) :
                                    string = self.human_readable(child)
                                    if len(string)>0 :
                                        docstring += '\n      ' + word_wrap(string, ind1=6, ind2=6)
                    if(MemberVariables == True) : docstring += '  \n'
                    ## Document non-public functions (children with <memberdef>[kind=="function" && prot!="public"])
                    MemberFunctions = False
                    memberdefs = compounddef.getElementsByTagName('memberdef')
                    for memberdef in memberdefs :
                        if ((memberdef.attributes['kind'].value=='function') and (memberdef.attributes['prot'].value!='public')) :
                            if (MemberFunctions != True) :
                                docstring += '  Non-public member functions\n  ' + '-'*27 + '\n'
                                MemberFunctions = True
                            declaration = self.human_readable(memberdef.getElementsByTagName('type')[0]).replace('GWFrames::','').replace('std::','') + ' ' \
                                + self.human_readable(memberdef.getElementsByTagName('name')[0]) + '\n'
                            docstring += '    ' + declaration
                            for child in memberdef.childNodes :
                                if ((child.nodeName == 'briefdescription') or (child.nodeName == 'detaileddescription')) :
                                    string = self.human_readable(child)
                                    if len(string)>0 :
                                        docstring += word_wrap(string, ind1=6, ind2=6)
                    if(MemberFunctions == True) : docstring += '  \n'
                    ## Add to self.documented_objects
                    self.documented_objects[documented_object] = docstring
                elif kind == 'namespace' :
                    documented_object = self.human_readable(compounddef.getElementsByTagName('compoundname')[0])
                    docstring = 'namespace {0}\n{1}\n'.format(documented_object, "="*(10+len(documented_object)))
                    #print(docstring)
                    ## Document namespace description
                    for child in compounddef.childNodes : # only loop over direct children
                        if ((child.nodeName == 'briefdescription') or (child.nodeName == 'detaileddescription')) :
                            string = self.human_readable(child)
                            if len(string)>0 :
                                docstring += word_wrap(string, ind1=2, ind2=2) + '\n  \n'
                    ## Add to self.documented_objects
                    self.documented_objects[documented_object] = docstring
                    
            ## Look for <memberdef>[kind="function" prot="public"]
            for memberdef in cdoc.getElementsByTagName('memberdef') :
                if ((memberdef.attributes['kind'].value=='function') and (memberdef.attributes['prot'].value=='public')) :
                    definition = self.human_readable(memberdef.getElementsByTagName('definition')[0])
                    typestring = self.human_readable(memberdef.getElementsByTagName('type')[0])
                    documented_object = definition.replace(typestring+' ', '')
                    ## Make header with brief description
                    brief = self.human_readable(memberdef.getElementsByTagName('briefdescription')[0])
                    #print(documented_object)
                    docstring = ''
                    if documented_object in self.documented_objects :
                        docstring = self.documented_objects[documented_object] + '\n'
                    ## Document parameters
                    docstring += brief + '\n' + len(brief)*'=' + '\n  Parameters\n  ----------\n'
                    params = memberdef.getElementsByTagName('param')
                    if len(params)==0 :
                        docstring += '    (none)\n  \n'
                    else :
                        for param in params :
                            type = self.human_readable(param.getElementsByTagName('type')[0])
                            try:
                                declname = self.human_readable(param.getElementsByTagName('declname')[0])
                            except IndexError:
                                declname = ''
                            docstring += '    ' + (type + ' ' + declname).replace('GWFrames::','').replace('std::','')
                            default = param.getElementsByTagName('defval')
                            if len(default)>0 : docstring += ' = ' + self.human_readable(default[0]).replace('GWFrames::','').replace('std::','')
                            docstring += '\n'
                            for parametername in memberdef.getElementsByTagName('parametername') :
                                if self.getText(parametername.childNodes)==declname :
                                    #print(parametername.parentNode.nextSibling.nextSibling.toprettyxml())
                                    parameterdescription = self.human_readable(parametername.parentNode.nextSibling.nextSibling).strip()
                                    if len(parameterdescription)>0 : docstring += word_wrap(parameterdescription, ind1=6, ind2=6) + '\n'
                        docstring += '  \n'
                    ## Document return quantity
                    docstring += '  Returns\n  -------\n    '
                    returnType = self.human_readable(memberdef.getElementsByTagName('type')[0]).replace('GWFrames::','').replace('std::','')
                    if len(returnType.strip())==0 :
                        returnType = self.human_readable(memberdef.getElementsByTagName('name')[0])
                    docstring += returnType + '\n  \n'
                    ## Document other desciptions
                    Descriptions=False
                    for child in memberdef.childNodes :
                        if ((child.nodeName == 'detaileddescription') or (child.nodeName == 'inbodydescription')) :
                            parameterlist = child.getElementsByTagName('parameterlist')
                            if len(parameterlist)>0 : parameterlist[0].parentNode.removeChild(parameterlist[0])
                            string = self.human_readable(child)
                            if len(string)>0 :
                                if (Descriptions == False) :
                                    docstring += '  Description\n  -----------\n'
                                    Descriptions = True
                                docstring += word_wrap(string, ind1=4, ind2=4) + '\n  \n'
                    #if(Descriptions == True) : docstring += '  \n'
                    ##   Add to self.documented_objects
                    self.documented_objects[documented_object] = docstring
    
    def open_read(self, source):
        if hasattr(source, "read"):
            return source
        else:
            return open(source)
    
    def open_write(self, dest):
        if hasattr(dest, "write"):
            return dest
        else:
            return open(dest, 'w')
    
    def human_readable(self, node) :
        return re.sub(self.tags_re, '',
                      node.toxml()
                      .replace('</para>','\n\n')) \
                      .replace('&lt; ','<') \
                      .replace('&lt;','<') \
                      .replace(' &gt;','>') \
                      .replace('&gt;','>') \
                      .replace(' &amp;','&') \
                      .replace('&amp;','&') \
                      .replace('&quot;',"'") \
                      .replace('&apos;',"'") \
                      .replace('\\','\\\\') \
                      .strip()
    
    def getText(self, nodelist):
        rc = []
        for node in nodelist:
            if node.nodeType == node.TEXT_NODE:
                rc.append(node.data)
        return ''.join(rc)
    
    def output_swig(self, OutputFileName):
        o = self.open_write(OutputFileName)
        for key, value in self.documented_objects.iteritems():
            o.write('%feature("docstring") {0} """\n{1}"""\n\n'.format(key, value))
        o.close()




def main(input, output):
    p = doxy2docstring(input)
    p.output_swig(output)


if __name__ == '__main__':
    if len(sys.argv) != 3:
        print __doc__
        sys.exit(1)
    main(sys.argv[1], sys.argv[2])


==> anc/setup.py <==
#! /usr/bin/env python

"""
Installation file for python code associated with the paper "Angular
velocity of gravitational radiation from precessing binaries and the
corotating frame".

To build this code and run it in place, run
    python setup.py build_ext --inplace
then open python and type 'import GWFrames' in
the current directory.

To install in the user's directory, run
    python setup.py install --user
Now, 'import GWFrames' may be run from a python
instance started in any directory on the system.
"""

## If PRD won't let me keep a subdirectory, make one
from os.path import exists
from os import makedirs
if not exists('GWFrames') :
    makedirs('GWFrames')
from shutil import copyfile
if not exists('GWFrames/plot.py') :
    copyfile('plot.py', 'GWFrames/plot.py')

## distutils doesn't build swig modules in the correct order by
## default -- the python module is installed first.  This will pop
## 'build_ext' to the beginning of the command list.
from distutils.command.build import build
build.sub_commands = sorted(build.sub_commands, key=lambda sub_command: int(sub_command[0]!='build_ext'))

## We also need to copy the SWIG-generated python script GWFrames.py
## to GWFrames/__init__.py so that it gets installed correctly.
from distutils.command.build_ext import build_ext as _build_ext
from distutils.file_util import copy_file
class build_ext(_build_ext):
    """Specialized Python source builder for moving SWIG module."""
    def run(self):
        _build_ext.run(self)
        copy_file('GWFrames.py', 'GWFrames/__init__.py')

## Now import the basics
from distutils.core import setup, Extension
from subprocess import check_output, CalledProcessError
from os import devnull, environ

## See if GSL_HOME is set; if so, use it
if "GSL_HOME" in environ :
    IncDirs = [environ["GSL_HOME"]+'/include', '/opt/local/include']
    LibDirs = [environ["GSL_HOME"]+'/lib', '/opt/local/lib']
else :
    IncDirs = ['/opt/local/include']
    LibDirs = ['/opt/local/lib']

## Remove a compiler flag that doesn't belong there for C++
import distutils.sysconfig as ds
cfs=ds.get_config_vars()
for key, value in cfs.iteritems() :
    if(type(cfs[key])==str) :
        cfs[key] = value.replace('-Wstrict-prototypes', '')

## Try to determine an automatic version number for this
try :
    with open(devnull, "w") as fnull :
        GitRev = check_output('git rev-parse HEAD', shell=True, stderr=fnull)[:-1]
        CodeRevision = '"{0}"'.format(GitRev)
        PackageVersion = GitRev[:9]
except (NameError, CalledProcessError) :
    CodeRevision = '"PaperVersion3"'
    PackageVersion = '3'

## Read in the license
try :
    with open('LICENSE', 'r') as myfile :
        License=myfile.read()
except IOError :
    License = 'See LICENSE file in the source code for details.'

## This does the actual work
setup(name="GWFrames",
      version=PackageVersion,
      description='Angular velocity of gravitational radiation from precessing binaries and the corotating frame',
      long_description="""
      This package implements various methods described in the paper
      "Angular velocity of gravitational radiation from precessing
      binaries and the corotating frame".  In particular, it
      implements three useful classes -- Quaternion, Waveform, and
      PNWaveform -- along with various methods for each.""",
      author='Michael Boyle',
      author_email='boyle@astro.cornell.edu',
      url='https://github.com/MOBle',
      license=License,
      packages = ['GWFrames'],
      # py_modules = ['GWFrames'],
      scripts = ['Scripts/RunExtrapolations.py'],
      ext_modules = [
        Extension('_GWFrames', ['Quaternions.cpp',
                                'Utilities.cpp',
                                'Waveforms.cpp',
                                'PNWaveforms.cpp',
                                'GWFrames.i'],
                  depends = ['Quaternions.hpp',
                             'Utilities.hpp',
                             'Waveforms.hpp',
                             'PNWaveforms.hpp',
                             'PNWaveforms_TaylorT1Spin.ipp',
                             'PNWaveforms_PolarizationModes.ipp',
                             'Errors.hpp',
                             'GWFrames_Doc.i'],
                  include_dirs=IncDirs,
                  library_dirs=LibDirs,
                  libraries=['gsl', 'gslcblas'],
                  define_macros = [('CodeRevision', CodeRevision)],
                  language='c++',
                  swig_opts=['-globals', 'constants', '-c++'],
                  extra_link_args=['-lgomp', '-fPIC'],
                  # extra_link_args=['-fPIC'], # Shouldn't be necessary...
                  extra_compile_args=['-fopenmp']
                  # extra_compile_args=['-ffast-math'] # DON'T USE fast-math!!!  It makes it impossible to detect NANs
                  )
        ],
      # classifiers = ,
      # distclass = ,
      # script_name = ,
      # script_args = ,
      # options = ,
      # license = ,
      # keywords = ,
      # platforms = ,
      # cmdclass = ,
      cmdclass={'build_ext': build_ext},
      # data_files = ,
      # package_dir = 
      )

